Conditional Sig-Wasserstein GANs for Time Series Generation

Generative adversarial networks (GANs) have been extremely successful in generating samples, from seemingly high dimensional probability measures. However, these methods struggle to capture the temporal dependence of joint probability distributions induced by time-series data. Furthermore, long time-series data streams hugely increase the dimension of the target space, which may render generative modelling infeasible. To overcome these challenges, motivated by the autoregressive models in econometric, we are interested in the conditional distribution of future time series given the past information. We propose the generic conditional Sig-WGAN framework by integrating Wasserstein-GANs (WGANs) with mathematically principled and efficient path feature extraction called the signature of a path. The signature of a path is a graded sequence of statistics that provides a universal description for a stream of data, and its expected value characterises the law of the time-series model. In particular, we develop the conditional Sig-$W_1$ metric, that captures the conditional joint law of time series models, and use it as a discriminator. The signature feature space enables the explicit representation of the proposed discriminators which alleviates the need for expensive training. We validate our method on both synthetic and empirical dataset and observe that our method consistently and significantly outperforms state-of-the-art benchmarks with respect to measures of similarity and predictive ability.

==> Figures/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/evaluation.py <==
import os

import numpy as np
import pandas as pd
import torch
from sklearn.linear_model import LinearRegression

from train import HYPERPARAMETERS, VAR_DEFAULTS, STOCKS_DEFAULTS, ARCH_DEFAULTS
from sig_lib.ResFNN import ResFNN
from sig_lib.auxilliary_losses import supervised_losses
from sig_lib.sig_conditional import compute_signature, sample, sigcgan_loss
from sig_lib.sig_conditional import to_numpy
from sig_lib.tools import load_pickle
from sig_lib.plot import plot_var, plot_spot, compare_cross_corr

import matplotlib.pyplot as plt

import warnings
warnings.filterwarnings("ignore")


def evaluate_generator(model_name,benchmark_directory, experiment_directory, data_type, use_cuda=True):
    """

    Args:
        model_name:
        experiment_directory:
        data_type:
        use_cuda:

    Returns:

    """
    torch.random.manual_seed(0)
    if use_cuda:
        device = 'cuda'
    else:
        device = 'cpu'
    experiment_summary = dict()
    experiment_summary['model_id'] = model_name
    # shorthands
    sig_params_p = HYPERPARAMETERS['SigCGAN'][data_type]['sig_params_p']
    sig_params_q = HYPERPARAMETERS['SigCGAN'][data_type]['sig_params_q']
    if data_type == 'var':
        defaults = VAR_DEFAULTS
    elif data_type == 'stocks':
        defaults = STOCKS_DEFAULTS
    else:
        defaults = ARCH_DEFAULTS
#     defaults = VAR_DEFAULTS if data_type == 'var' else STOCKS_DEFAULTS
    if data_type=='ARCH':
        p, q = int(benchmark_directory.split('=')[-1]), defaults['q']
    else:
        p, q = defaults['p'], defaults['q']
#     p, q = defaults['p'], defaults['q']
    scalar_p = HYPERPARAMETERS['SigCGAN'][data_type]['scalar_p']
    sig_degree_p = HYPERPARAMETERS['SigCGAN'][data_type]['sig_degree_p']
    scalar_q = HYPERPARAMETERS['SigCGAN'][data_type]['scalar_q']
    sig_degree_q = HYPERPARAMETERS['SigCGAN'][data_type]['sig_degree_q']
    plot_comparison = plot_spot if data_type == 'stocks' else plot_var
    # ----------------------------------------------
    # Load and prepare real path.
    # ----------------------------------------------
    x_real = load_pickle(os.path.join(experiment_directory, 'x_real.torch')).to(device)
    x_past = x_real[:, :p]
    x_future = x_real[:, p:p + q]
    dim = latent_dim = x_real.shape[-1]
    # ----------------------------------------------
    # Load generator weights and hyperparameters
    # ----------------------------------------------
    G_weights = load_pickle(os.path.join(experiment_directory, 'G_weights.torch'))
    G = ResFNN(dim * p + latent_dim, dim, 3*[50,]).to(device)
    G.load_state_dict(G_weights)
    # ----------------------------------------------
    # Compute predictive score - TSTR (train on synthetic, test on real)
    # ----------------------------------------------
    with torch.no_grad():
        # generate 1 fake path for each condition
        x_fake = sample(G, torch.randn(x_past.size(0), 1, latent_dim).to(device), x_past)
    size = x_fake.shape[0]
    X = to_numpy(x_past.reshape(size, -1))
    Y = to_numpy(x_fake.reshape(size, -1))
    size = x_real.shape[0]
    X_test = X.copy()
    Y_test = to_numpy(x_future[:, :1].reshape(size, -1))
    model = LinearRegression()
    model.fit(X, Y)  # TSTR
    experiment_summary['r2_tstr'] = model.score(X_test, Y_test)
    model = LinearRegression()
    model.fit(X_test, Y_test)  # TRTR
    experiment_summary['r2_trtr'] = model.score(X_test, Y_test)
    # ----------------------------------------------
    # Compute metrics and scores of the unconditional distribution.
    # ----------------------------------------------
    with torch.no_grad():
        x_fake = sample(G, torch.randn(x_past.size(0), q, latent_dim).to(device), x_past)
    density_metric = supervised_losses['abs_metric'](x_real, reg=0.)
    acf_loss = supervised_losses['acf_id'](x_real, max_lag=2, reg=0.)
    cross_correl = supervised_losses['cross_correl'](x_real)
    acf_loss(x_fake)
    density_metric(x_fake)
    cross_correl(x_fake)
    experiment_summary['acf_id_lag=1'] = np.mean(to_numpy(acf_loss.loss_componentwise))
    experiment_summary['abs_metric'] = np.mean(to_numpy(density_metric.loss_componentwise))
    experiment_summary['cross_correl'] = np.mean(to_numpy(cross_correl.loss_componentwise))
    del x_fake
    # ----------------------------------------------
    # Compute SigW1 distance.
    # ----------------------------------------------
    sigs_past = compute_signature(x_past, scalar_p, sig_degree_p, **sig_params_p)
    sigs_future = compute_signature(x_future, scalar_q, sig_degree_q, **sig_params_q)
    X, Y = sigs_past, sigs_future
    X = to_numpy(X)
    Y = to_numpy(Y)
    from sklearn.linear_model import Ridge
    model = Ridge(alpha=1)
    model.fit(X, Y)
    sigs_pred = torch.from_numpy(model.predict(X)).float().to(device)
    # generate fake paths
    mc_size = 1000  # fixed MC size
    sigs_conditional = list()
    with torch.no_grad():
        steps = 200
        size = x_past.size(0)//steps
        for i in range(steps):
            x_past_sample = x_past[i*size:(i+1)*size] if i < (steps-1) else x_past[i*size:]
            x_past_sample_mc = x_past_sample.repeat(mc_size, 1, 1)
            x_fake_future = sample(G, torch.randn(x_past_sample_mc.size(0), q, latent_dim).to(device), x_past_sample_mc)
            sig_fake_future = compute_signature(x_fake_future, scalar_q, sig_degree_q, **sig_params_q)
            sig_fake_conditional_expectation = sig_fake_future.reshape(mc_size, x_past_sample.size(0), -1).transpose(0, 1).mean(1)
            sigs_conditional.append(sig_fake_conditional_expectation)
        sigs_conditional = torch.cat(sigs_conditional, dim=0)
        sig_w1_metric = sigcgan_loss(sigs_pred, sigs_conditional)
    experiment_summary['sig_w1_metric'] = sig_w1_metric.item()
    # ----------------------------------------------
    # Create the relevant summary plots.
    # ----------------------------------------------
    with torch.no_grad():
        x_p = x_past.clone().repeat(5, 1, 1) if data_type == 'stocks' else x_past.clone()
        x_fake_future = sample(G, torch.randn(x_p.shape[0], q, latent_dim).to(device), x_p.to(device))
        plot_comparison(x_fake=x_fake_future, x_real=x_real, max_lag=q)
    plt.savefig(os.path.join(experiment_directory, 'summary.png'))
    plt.close()
    if dim > 1:
        compare_cross_corr(x_fake=x_fake_future, x_real=x_real)
        plt.savefig(os.path.join(experiment_directory, 'cross_correl.png'))
        plt.close()
    # ----------------------------------------------
    # Generate long paths when VAR(1) dataset is considered.
    # ----------------------------------------------
    if data_type == 'VAR':
        with torch.no_grad():
            x_fake_future = sample(G, torch.randn(1, 8000, latent_dim).to(device), x_past[0:1].to(device))
        plot_comparison(x_fake=x_fake_future, x_real=x_real, max_lag=q)
        plt.savefig(os.path.join(experiment_directory, 'summary_long_path.png'))
        plt.close()
    return experiment_summary


def create_benchmark_specific_dataframe(benchmark_directory):
    if benchmark_directory == 'VAR(1)_dim=1':
        df = pd.DataFrame(
            columns=['model_id', 'phi', 'abs_metric', 'acf_id_lag=1', 'cross_correl', 'sig_w1_metric',
                     'r2_tstr', 'r2_trtr']
        )
    elif benchmark_directory in ['VAR(1)_dim=2', 'VAR(1)_dim=3']:
        df = pd.DataFrame(
            columns=['model_id', 'phi', 'sigma', 'abs_metric', 'acf_id_lag=1', 'cross_correl', 'sig_w1_metric',
                     'r2_tstr', 'r2_trtr']
        )
    else:
        df = pd.DataFrame(
            columns=['model_id', 'asset', 'abs_metric', 'acf_id_lag=1', 'cross_correl', 'sig_w1_metric',
                     'r2_tstr', 'r2_trtr']
        )
    return df


def complete_experiment_summary(benchmark_directory, experiment_directory, experiment_summary):
    if benchmark_directory == 'VAR(1)_dim=1':
        experiment_summary['phi'] = float(experiment_directory.split('_')[0].split('=')[-1])
    elif benchmark_directory in ['VAR(1)_dim=2', 'VAR(1)_dim=3']:
        experiment_summary['phi'] = float(experiment_directory.split('_')[0].split('=')[-1])
        experiment_summary['sigma'] = float(experiment_directory.split('_')[1].split('=')[-1])
    elif benchmark_directory in ['ARCH_lag=2', 'ARCH_lag=3','ARCH_lag=4']:
        experiment_summary['lag'] = int(benchmark_directory.split('=')[-1])
    else:
        experiment_summary['asset'] = experiment_directory
    return experiment_summary


def evaluate_benchmarks(use_cuda=False):
    msg = 'Running evalution on GPU.' if use_cuda else 'Running evalution on CPU.'
    print(msg)
    root = './numerical_results'
    for benchmark_directory in os.listdir(root):
        if benchmark_directory.startswith('VAR'):
            data_type = 'VAR'
        elif benchmark_directory.startswith('stocks'):
            data_type = 'stocks'
        elif benchmark_directory.startswith('ARCH'):
            data_type = 'ARCH'
        else:
            raise NotImplementedError()
        df_dst_path = os.path.join(root, benchmark_directory, 'summary.csv')
        df = create_benchmark_specific_dataframe(benchmark_directory)
        benchmark_path = os.path.join(root, benchmark_directory)
        algo_directories = [
            directory for directory in os.listdir(benchmark_path) if
            os.path.isdir(os.path.join(benchmark_path, directory))
        ]
        for algo_directory in algo_directories:
            algo_path = os.path.join(benchmark_path, algo_directory)
            if data_type!='ARCH':
                for experiment_directory in os.listdir(algo_path):
                    experiment_path = os.path.join(algo_path, experiment_directory)
                    print(algo_directory + '_' + benchmark_directory + '_' + experiment_directory)
                    # evaluate the generator
                    experiment_summary = evaluate_generator(
                        model_name=algo_directory,
                        benchmark_directory=benchmark_directory,
                        experiment_directory=experiment_path,
                        data_type=experiment_directory[:7] if data_type == 'stocks' else data_type,
                        use_cuda=use_cuda
                    )
                    # add relevant parameters used during training to the experiment summary
                    experiment_summary = complete_experiment_summary(
                        benchmark_directory, experiment_directory, experiment_summary
                    )
                    df = df.append(experiment_summary, ignore_index=True, )
            else:
                experiment_path = algo_path
                experiment_summary = evaluate_generator(
                        model_name=algo_directory,
                        benchmark_directory=benchmark_directory,
                        experiment_directory=experiment_path,
                        data_type=data_type,
                        use_cuda=use_cuda
                    )
                experiment_summary = complete_experiment_summary(
                        benchmark_directory, '', experiment_summary
                    )
                df = df.append(experiment_summary, ignore_index=True, )
        df.to_csv(df_dst_path, decimal=',', sep=';', float_format='%.5f')


if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser(description='Turn cuda off / on during evalution.')
    parser.add_argument('-use_cuda', action='store_true')
    args = parser.parse_args()
    evaluate_benchmarks(use_cuda=args.use_cuda)


==> Figures/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/ResFNN.py <==
from torch import nn


class ResidualBlock(nn.Module):
    def __init__(self, in_dim, out_dim):
        """
        Args:
            in_dim:
            out_dim:
        """
        super(ResidualBlock, self).__init__()
        # if input and output dimensions match, use residual connection
        self.residual_connection = True if in_dim == out_dim else False
        self.linear = nn.Linear(in_dim, out_dim)
        self.activation = nn.PReLU()

    def forward(self, x):
        y = self.activation(self.linear(x))
        if self.residual_connection:
            y = x + y
        return y


class ResFNN(nn.Module):
    def __init__(self, input_dim, output_dim, hidden_dims):
        """
        Feedforward neural network with residual connection.

        Args:
            input_dim: integer, specifies input dimension of the neural network
            output_dim: integer, specifies output dimension of the neural network
            hidden_dims: list of integers, specifies the hidden dimensions of each layer.
                in above definition L = len(hidden_dims) since the last hidden layer is followed by an output layer
        """
        super(ResFNN, self).__init__()
        blocks = list()
        self.input_dim = input_dim
        input_dim_block = input_dim
        for hidden_dim in hidden_dims:
            blocks.append(ResidualBlock(input_dim_block, hidden_dim))  # here the hidden layer is specified
            # blocks.append(nn.PReLU()) # we fix this activation function, because they work well in practice - not smooth.
            input_dim_block = hidden_dim
        blocks.append(nn.Linear(input_dim_block, output_dim))
        self.network = nn.Sequential(*blocks)
        self.blocks = blocks

    def forward(self, x, domain=0):
        if x.shape[2] > 0:
            # flatten the processes dimension
            x = x.reshape(x.shape[0], -1)
        out = self.network(x)
        return out


==> Figures/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/augmentations.py <==
"""
Simple augmentations to enhance the capability of capturing important features in the first components of the
signature and thereby improving the convergence of the generator.
"""

import torch


def get_time_vector(size, length):
    return torch.linspace(0, 1, length).reshape(1, -1, 1).repeat(size, 1, 1)


def add_time(x):
    t = get_time_vector(x.shape[0], x.shape[1])
    return torch.cat([x, t], dim=2)


def lift(x, m):
    q = x.shape[1]
    assert q >= m, 'Lift cannot be performed. q < m : (%s < %s)' % (q, m)
    x_lifted = list()
    for i in range(q - m + 1):
        x_lifted.append(x[:, i:i + m])
    return torch.cat(x_lifted, dim=-1)


def lead_lag_transform(x, with_time=True):
    """
    Lead-lag transformation for a multivariate paths.
    """
    dim = x.shape[-1]
    if with_time:
        x = add_time(x)
        repeats = 1 + 2 * dim
    else:
        repeats = 2 * dim
    x_rep = torch.repeat_interleave(x, repeats=repeats, dim=1)
    x_cat = list()
    dims = repeats - 1 if with_time else repeats
    for i in range(0, dims):
        dimension = i // 2
        x_partial = x_rep[:, i:-(repeats - 1 - i), dimension:dimension + 1] if (repeats - 1 - i) != 0 else x_rep[:, i:,
                                                                                                           dimension:dimension + 1]
        x_cat.append(x_partial)
    if with_time:
        x_cat.append(x_rep[:, repeats - 1:, -1:])
    x_ = torch.cat(x_cat, dim=-1)
    return x_


def lead_lag_transform_2(x, with_time=False):
    """
    Lead-lag transformation for a multivariate paths.
    """
    dim = x.shape[-1]
    x_rep = torch.repeat_interleave(x, repeats=2, dim=1)
    x_ll = list()
    for i in range(dim):
        x_ll.append(x_rep[:, 1:, i:i + 1])
        x_ll.append(x_rep[:, :-1, i:i + 1])
    x_ = torch.cat(x_ll, dim=-1)
    return x_


def multidelayed_lead_lag_transform(x, delay=0):
    """
    Multi-delayed lead-lag transformation for a one-dimensional path.
    """
    repeats = delay + 1
    x_rep = torch.repeat_interleave(x, repeats=repeats, dim=1)
    x_cat = list()
    for i in range(repeats):
        x_cat.append(x_rep[:, i:-(repeats - i)] if i != repeats else x_rep[:, i:])
    return torch.cat(x_cat, dim=2)



==> Figures/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/auxilliary_losses.py <==
"""
This module contains different auxilliary metrics for tracking the performance of the algorithm.
All of the functions are written in pytorch for efficiency.
The functions are currently undocumented.
"""

from functools import partial

from torch import nn


def acf_torch(x, max_lag, dim=(0, 1)):
    """

    :param x: torch.Tensor [B, S, D]
    :param max_lag: int. specifies number of lags to compute the acf for
    :return: acf of x. [max_lag, D]
    """
    acf_list = list()
    x = x - x.mean((0, 1))
    std = torch.var(x, unbiased=False, dim=(0, 1))
    for i in range(max_lag):
        y = x[:, i:] * x[:, :-i] if i > 0 else torch.pow(x, 2)
        acf_i = torch.mean(y, dim) / std
        acf_list.append(acf_i)
    if dim == (0, 1):
        return torch.stack(acf_list)
    else:
        return torch.cat(acf_list, 1)


def cacf_torch(x, max_lag, dim=(0, 1)):
    def get_lower_triangular_indices(n):
        return [list(x) for x in torch.tril_indices(n, n)]

    ind = get_lower_triangular_indices(x.shape[2])
    x = (x - x.mean(dim, keepdims=True)) / x.std(dim, keepdims=True)
    x_l = x[..., ind[0]]
    x_r = x[..., ind[1]]
    cacf_list = list()
    for i in range(max_lag):
        y = x_l[:, i:] * x_r[:, :-i] if i > 0 else x_l * x_r
        cacf_i = torch.mean(y, (1))
        cacf_list.append(cacf_i)
    # if dim == (0, 1):
    #    return torch.stack(cacf_list)
    # else:
    cacf = torch.cat(cacf_list, 1)
    return cacf.reshape(cacf.shape[0], -1, len(ind[0]))


def lev_eff_torch(x, max_lag, dim=(0, 1)):
    lev_eff = list()
    x = x - x.mean((0, 1))

    mu = x.mean((0, 1))
    mu_pow = torch.pow(x, 2).mean((0, 1))
    std = torch.std(x, unbiased=False, dim=(0, 1))
    std_pow = torch.std(torch.pow(x, 2), unbiased=False, dim=(0, 1))

    for i in range(max_lag):
        if i > 0:
            y = (torch.pow(x[:, i:], 2) - mu_pow) * (x[:, :-i] - mu)
        else:
            y = (torch.pow(x, 2) - mu_pow) * (x - mu)
        l_i = torch.mean(y, dim) / (std * std_pow)
        lev_eff.append(l_i)
    if dim == (0, 1):
        return torch.stack(lev_eff)
    else:
        return torch.cat(lev_eff, 1)


def skew_torch(x, dim=(0, 1), dropdims=True):
    x = x - x.mean(dim, keepdims=True)
    x_3 = torch.pow(x, 3).mean(dim, keepdims=True)
    x_std_3 = torch.pow(x.std(dim, unbiased=True, keepdims=True), 3)
    skew = x_3 / x_std_3
    if dropdims:
        skew = skew[0, 0]
    return skew


def kurtosis_torch(x, dim=(0, 1), excess=True, dropdims=True):
    x = x - x.mean(dim, keepdims=True)
    x_4 = torch.pow(x, 4).mean(dim, keepdims=True)
    x_var2 = torch.pow(torch.var(x, dim=dim, unbiased=False, keepdims=True), 2)
    kurtosis = x_4 / x_var2
    if excess:
        kurtosis = kurtosis - 3
    if dropdims:
        kurtosis = kurtosis[0, 0]
    return kurtosis


class Loss(nn.Module):
    def __init__(self, name, reg=0.0, transform=lambda x: x, threshold=10., backward=False, norm_foo=lambda x: x):
        super(Loss, self).__init__()
        self.name = name
        self.reg = reg
        self.transform = transform
        self.threshold = threshold
        self.backward = backward
        self.norm_foo = norm_foo

    def forward(self, x_fake):
        self.loss_componentwise = self.compute(x_fake)
        return self.reg * self.loss_componentwise.mean()

    def compute(self, x_fake):
        raise NotImplementedError()

    @property
    def success(self):
        return torch.all(self.loss_componentwise <= self.threshold)


acf_diff = lambda x: torch.sqrt(torch.pow(x, 2).sum(0))
cc_diff = lambda x: torch.abs(x).sum(0)


class ACFLoss(Loss):
    def __init__(self, x_real, max_lag=64, **kwargs):
        super(ACFLoss, self).__init__(norm_foo=acf_diff, **kwargs)
        self.acf_real = acf_torch(self.transform(x_real), max_lag, dim=(0, 1))
        self.max_lag = max_lag

    def compute(self, x_fake):
        acf_fake = acf_torch(self.transform(x_fake), self.max_lag)
        return self.norm_foo(acf_fake - self.acf_real)


class LevEffLoss(Loss):
    def __init__(self, x_real, max_lag=20, **kwargs):
        super(LevEffLoss, self).__init__(norm_foo=acf_diff, **kwargs)
        self.lef_eff_real = lev_eff_torch(x_real, max_lag)
        self.max_lag = max_lag

    def compute(self, x_fake):
        acf_fake = lev_eff_torch(self.transform(x_fake), self.max_lag)
        return self.norm_foo(acf_fake - self.lef_eff_real)


class MeanLoss(Loss):
    def __init__(self, x_real, **kwargs):
        super(MeanLoss, self).__init__(norm_foo=torch.abs, **kwargs)
        self.mean = x_real.mean((0, 1))

    def compute(self, x_fake, **kwargs):
        return self.norm_foo(x_fake.mean((0, 1)) - self.mean)


class StdLoss(Loss):
    def __init__(self, x_real, **kwargs):
        super(StdLoss, self).__init__(norm_foo=torch.abs, **kwargs)
        self.std_real = x_real.std((0, 1))

    def compute(self, x_fake, **kwargs):
        return self.norm_foo(x_fake.std((0, 1)) - self.std_real)


class SkewnessLoss(Loss):
    def __init__(self, x_real, **kwargs):
        super(SkewnessLoss, self).__init__(norm_foo=torch.abs, **kwargs)
        self.skew_real = skew_torch(x_real)

    def compute(self, x_fake, **kwargs):
        skew_fake = skew_torch(x_fake)
        return self.norm_foo(skew_fake - self.skew_real)


class KurtosisLoss(Loss):
    def __init__(self, x_real, **kwargs):
        super(KurtosisLoss, self).__init__(norm_foo=torch.abs, **kwargs)
        self.kurtosis_real = kurtosis_torch(x_real)

    def compute(self, x_fake):
        kurtosis_fake = kurtosis_torch(x_fake)
        return self.norm_foo(kurtosis_fake - self.kurtosis_real)


class CrossCorrelLoss(Loss):
    def __init__(self, x_real, **kwargs):
        super(CrossCorrelLoss, self).__init__(norm_foo=cc_diff, **kwargs)
        self.cross_correl_real = cacf_torch(self.transform(x_real), 1).mean(0)[0]

    def compute(self, x_fake):
        cross_correl_fake = cacf_torch(self.transform(x_fake), 1).mean(0)[0]
        loss = self.norm_foo(cross_correl_fake - self.cross_correl_real)
        return loss


import torch
from torch import nn


def histogram_torch(x, n_bins, density=True):
    a, b = x.min().item(), x.max().item()
    delta = (b - a) / n_bins
    bins = torch.arange(a, b + 1e-8, step=delta)
    count = torch.histc(x, n_bins).float()
    if density:
        count = count / delta / float(x.shape[0] * x.shape[1])
    return count, bins


class HistoLoss(Loss):
    def __init__(self, x_real, n_bins, **kwargs):
        super(HistoLoss, self).__init__(**kwargs)
        self.densities = list()
        self.locs = list()
        self.deltas = list()
        for i in range(x_real.shape[2]):
            x_i = x_real[..., i].reshape(-1, 1)
            d, b = histogram_torch(x_i, n_bins, density=True)
            self.densities.append(nn.Parameter(d).to(x_real.device))
            delta = b[1:2] - b[:1]
            loc = 0.5 * (b[1:] + b[:-1])
            self.locs.append(loc)
            self.deltas.append(delta)

    def compute(self, x_fake):
        loss = list()

        def relu(x):
            return x * (x >= 0.).float()

        for i in range(x_fake.shape[2]):
            loc = self.locs[i].view(1, -1).to(x_fake.device)
            x_i = x_fake[:, :, i].contiguous().view(-1, 1).repeat(1, loc.shape[1])
            dist = torch.abs(x_i - loc)
            counter = (relu(self.deltas[i].to(x_fake.device) / 2. - dist) > 0.).float()
            density = counter.mean(0) / self.deltas[i].to(x_fake.device)
            abs_metric = torch.abs(density - self.densities[i])
            loss.append(torch.mean(abs_metric, 0))
        loss_componentwise = torch.stack(loss)
        return loss_componentwise


supervised_losses = {
    'acf_abs': partial(ACFLoss, name='acf_abs', transform=torch.abs),
    'acf_id': partial(ACFLoss, name='acf_id'),
    'lev_eff': partial(LevEffLoss, name='lev_eff'),

    'abs_metric': partial(HistoLoss, n_bins=50, name='abs_metric'),
    'kurtosis': partial(KurtosisLoss, name='kurtosis'),
    'skew': partial(SkewnessLoss, name='skew'),
    'mean': partial(MeanLoss, name='mean'),
    'std': partial(StdLoss, name='std'),

    'cross_correl': partial(CrossCorrelLoss, name='cross_correl'),
}


def init_aux_losses(data, supervision_params):
    aux_losses = list()
    for loss_name, loss_config in supervision_params.items():
        aux_losses.append(supervised_losses[loss_name](x_real=data, **loss_config))
    return aux_losses


==> Figures/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/baselines.py <==
import os.path as pt

import matplotlib.pyplot as plt
import torch
from torch import autograd
from tqdm import tqdm

from sig_lib.ResFNN import ResFNN
from sig_lib.sig_conditional import get_dataset, supervised_losses, to_numpy, compare_cross_corr
from sig_lib.sig_conditional import sample
from sig_lib.tools import sample_indices


def train_baseline(
        experiment_directory,
        device,
        total_steps,
        gan_algo,
        batch_size,
        p,
        q,
        latent_dim,
        hidden_dims,
        data_type,
        data_params,
        dim=None,
        D_steps_per_G_step=2,
        hidden_dims_D=None,
):
    assert gan_algo in ['RCGAN', 'TimeGAN', 'GMMN'], 'Algo %s not allowed' % gan_algo
    # ---------------------------------------
    # initialise all variables
    # ---------------------------------------
    if data_type=='ARCH':
        p = data_params['lag'][0]
    pipeline, x_real_raw, x_real, plot_comparison = get_dataset(data_type, p, q, device=device, dim=dim, **data_params)
    if dim is None:
        dim = x_real.shape[-1]
        latent_dim = dim

    G = ResFNN(latent_dim + p * dim, dim, hidden_dims)
    G_optimizer = torch.optim.Adam(G.parameters(), lr=1e-4, betas=(0, 0.9))

    if gan_algo in ['RCGAN', 'TimeGAN']:
        D = ResFNN(dim * (p + q), 1, hidden_dims_D)
        D_optimizer = torch.optim.Adam(D.parameters(), lr=2e-4, betas=(0, 0.9))  # Using TTUR
    else:
        D, D_optimizer = None, None

    aux_loss_list = [
        supervised_losses['abs_metric'](x_real, reg=0.),
        supervised_losses['acf_id'](x_real, max_lag=2, reg=0.),
    ]
    if x_real.shape[-1] > 1:
        aux_loss_list.append(supervised_losses['cross_correl'](x_real))
    trainer = CGANTrainer(  # central object to tune the GAN
        G=G, D=D, G_optimizer=G_optimizer, D_optimizer=D_optimizer,
        gan_algo=gan_algo, p=p, q=q,
    )

    # ---------------------------------------
    # start of training
    # ---------------------------------------

    from collections import defaultdict
    training_loss = defaultdict(list)
    dataset_size = x_real.shape[0]
    for _ in tqdm(range(total_steps)):
        if gan_algo in ['RCGAN', 'TimeGAN']:
            for _ in range(D_steps_per_G_step):
                # generate x_fake
                z = torch.randn(batch_size, q, latent_dim)
                indices = sample_indices(dataset_size, batch_size)
                x_past = x_real[indices, :p].clone()
                with torch.no_grad():
                    x_fake = sample(G, z, x_past.clone())
                    x_fake = torch.cat([x_past, x_fake], dim=1)
                D_loss_real, D_loss_fake = trainer.D_trainstep(x_fake, x_real[indices])
                training_loss['D_loss_fake'].append(D_loss_fake)
                training_loss['D_loss_real'].append(D_loss_real)
                training_loss['D_loss'].append(D_loss_fake + D_loss_real)

        # Generator step
        z = torch.randn(batch_size, q, latent_dim)
        indices = sample_indices(dataset_size, batch_size)
        x_past = x_real[indices, :p].clone()
        x_past.requires_grad_()
        z.requires_grad_()
        x_fake = sample(G, z, x_past)
        x_fake_past = torch.cat([x_past, x_fake], dim=1)
        G_loss = trainer.G_trainstep(x_fake_past, x_real[indices].clone())
        if gan_algo == 'GMMN':
            training_loss['MMD'].append(G_loss)
        else:
            training_loss['G_loss'].append(G_loss)
        for aux_loss in aux_loss_list:
            with torch.no_grad():
                aux_loss(x_fake[:10000])
            training_loss[aux_loss.name].append(to_numpy(aux_loss.loss_componentwise))
    return G, training_loss, x_real, aux_loss_list


class CGANTrainer(object):
    def __init__(
            self,
            G,
            D,
            G_optimizer,
            D_optimizer,
            p,
            q,
            gan_algo,
    ):
        self.G = G
        self.D = D
        self.G_optimizer = G_optimizer
        self.D_optimizer = D_optimizer

        self.p = p
        self.q = q

        self.gan_algo = gan_algo

    def G_trainstep(self, x_fake, x_real):
        toggle_grad(self.G, True)
        self.G.train()
        self.G_optimizer.zero_grad()
        if self.gan_algo in ['RCGAN', 'TimeGAN']:
            d_fake = self.D(x_fake)
            self.D.train()
            gloss = self.compute_loss(d_fake, 1)

            if self.gan_algo == 'TimeGAN':
                gloss = gloss + torch.mean((x_fake - x_real) ** 2)
        elif self.gan_algo in ['GMMN']:
            gloss = mmd_loss(x_real, x_fake)
        gloss.backward()
        self.G_optimizer.step()
        return gloss.item()

    def D_trainstep(self, x_fake, x_real):
        toggle_grad(self.D, True)
        self.D.train()
        self.D_optimizer.zero_grad()

        # On real data
        x_real.requires_grad_()
        d_real = self.D(x_real)
        dloss_real = self.compute_loss(d_real, 1)

        # On fake data
        x_fake.requires_grad_()
        d_fake = self.D(x_fake)
        dloss_fake = self.compute_loss(d_fake, 0)

        # Compute regularizer on fake/real
        dloss = dloss_fake + dloss_real
        dloss.backward()
        # Step discriminator params
        self.D_optimizer.step()

        # Toggle gradient to False
        toggle_grad(self.D, False)

        return dloss_real.item(), dloss_fake.item()

    @staticmethod
    def compute_loss(d_out, target):
        targets = d_out.new_full(size=d_out.size(), fill_value=target)
        return torch.nn.functional.binary_cross_entropy_with_logits(d_out, targets)


def toggle_grad(model, requires_grad):
    for p in model.parameters():
        p.requires_grad_(requires_grad)


def compute_grad2(d_out, x_in):
    batch_size = x_in.size(0)
    grad_dout = autograd.grad(
        outputs=d_out.sum(), inputs=x_in,
        create_graph=True, retain_graph=True, only_inputs=True
    )[0]
    grad_dout2 = grad_dout.pow(2)
    assert (grad_dout2.size() == x_in.size())
    reg = grad_dout2.view(batch_size, -1).sum(1)
    return reg


def _rbf(norm, sigma):
    return torch.exp(-norm / (2 * sigma ** 2))


def pairwise_distance(X, Y=None):
    n = X.size(0)
    X = X.contiguous().view(n, -1)
    if Y is None:
        Y = X
    else:
        m = Y.size(0)
        Y = Y.contiguous().view(m, -1)
    pairwise_distance = torch.pow(X.unsqueeze(0) - Y.unsqueeze(1), 2)
    l2_dist = pairwise_distance.sum(2)
    return l2_dist


def median_pairwise_distance(X, Y=None):
    """
    Heuristic for bandwidth of the RBF. Median pairwise distance of joint data.
    If Y is missing, just calculate it from X:
        this is so that, during training, as Y changes, we can use a fixed
        bandwidth (and save recalculating this each time we evaluated the mmd)
    At the end of training, we do the heuristic "correctly" by including
    both X and Y.
    Note: most of this code is assuming tensorflow, but X and Y are just ndarrays
    """
    if Y is None:
        Y = X
    if len(X.shape) == 2:
        # matrix
        X_sqnorms = torch.einsum('...i,...i', X, X)
        Y_sqnorms = torch.einsum('...i,...i', Y, Y)
        XY = torch.einsum('ia,ja', X, Y)
    elif len(X.shape) == 3:
        # tensor -- this is computing the Frobenius norm
        X_sqnorms = torch.einsum('...ij,...ij', X, X)
        Y_sqnorms = torch.einsum('...ij,...ij', Y, Y)
        XY = torch.einsum('iab,jab', X, Y)
    distances = torch.sqrt(X_sqnorms.reshape(-1, 1) - 2 * XY + Y_sqnorms.reshape(1, -1))
    return torch.median(distances)


def _partial_mmd(X, Y=None, bandwidth=None, heuristic=True):
    l2_dist = pairwise_distance(X, Y)
    if heuristic:
        heuristic_sigma = median_pairwise_distance(X, Y).detach()
        return torch.mean(_rbf(l2_dist, heuristic_sigma))
    else:
        return torch.mean(_rbf(l2_dist, bandwidth))


def mmd_loss(real_data, fake_data, bandwidths=(0.1, 1, 5), heuristic=False):
    if heuristic:
        mmd_gen_real = _partial_mmd(real_data, fake_data, bandwidth=None, heuristic=heuristic)
        mmd_gen = _partial_mmd(fake_data, bandwidth=None, heuristic=heuristic)
        mmd_real = _partial_mmd(real_data, bandwidth=None, heuristic=heuristic)
        mmd = mmd_real - 2 * mmd_gen_real + mmd_gen
    else:
        mmd = 0
        for bandwidth in bandwidths:
            mmd_gen_real = _partial_mmd(real_data, fake_data, bandwidth=bandwidth, heuristic=heuristic)
            mmd_gen = _partial_mmd(fake_data, bandwidth=bandwidth, heuristic=heuristic)
            mmd_real = _partial_mmd(real_data, bandwidth=bandwidth, heuristic=heuristic)
            mmd += mmd_real - 2 * mmd_gen_real + mmd_gen
    return mmd


==> Figures/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/data.py <==
import numpy as np
import pandas as pd
import torch


class StandardScalerTS():
    """ Standard scales a given (indexed) input vector along the specified axis. """

    def __init__(self, axis=(1)):
        self.mean = None
        self.std = None
        self.axis = axis

    def transform(self, x):
        if self.mean is None:
            self.mean = torch.mean(x, dim=self.axis)
            self.std = torch.std(x, dim=self.axis)
        return (x - self.mean.to(x.device)) / self.std.to(x.device)

    def inverse_transform(self, x):
        return x * self.std.to(x.device) + self.mean.to(x.device)


class Pipeline:
    def __init__(self, steps):
        """ Pre- and postprocessing pipeline. """
        self.steps = steps

    def transform(self, x, until=None):
        x = x.clone()
        for n, step in self.steps:
            if n == until:
                break
            x = step.transform(x)
        return x

    def inverse_transform(self, x, until=None):
        for n, step in self.steps[::-1]:
            if n == until:
                break
            x = step.inverse_transform(x)
        return x


def get_equities_dataset(assets=('SPX', 'DJI'), with_vol=True):
    """
    Get different returns series.
    """
    oxford = pd.read_csv('./data/oxfordmanrealizedvolatilityindices.csv')

    start = '2011-08-11 00:00:00+01:00'
    end = '2019-10-07 00:00:00+01:00'

    if assets == ('SPX', ):
        df_asset = oxford[oxford['Symbol'] == '.SPX'].set_index(['Unnamed: 0'])[start:end]
        price = np.log(df_asset[['close_price']].values)
        rtn = (price[1:] - price[:-1]).reshape(1, -1, 1)
        vol = np.log(df_asset[['medrv']].values[-rtn.shape[1]:]).reshape(1, -1, 1)
        data_raw = np.concatenate([rtn, vol], axis=-1)
    elif assets == ('SPX', 'DJI'):
        df_spx = oxford[oxford['Symbol'] == '.SPX'].set_index(['Unnamed: 0'])[start:end]
        df_dji = oxford[oxford['Symbol'] == '.DJI'].set_index(['Unnamed: 0'])[start:end]
        index = df_dji.index.intersection(df_spx.index)
        df_dji = df_dji.loc[index]
        df_spx = df_spx.loc[index]
        price_spx = np.log(df_spx[['close_price']].values)
        rtn_spx = (price_spx[1:] - price_spx[:-1]).reshape(1, -1, 1)
        vol_spx = np.log(df_spx[['medrv']].values).reshape(1, -1, 1)
        price_dji = np.log(df_dji[['close_price']].values)
        rtn_dji = (price_dji[1:] - price_dji[:-1]).reshape(1, -1, 1)
        vol_dji = np.log(df_dji[['medrv']].values).reshape(1, -1, 1)
        data_raw = np.concatenate([rtn_spx, vol_spx[:, 1:], rtn_dji, vol_dji[:, 1:]], axis=-1)
    else:
        raise NotImplementedError()
    data_raw = torch.from_numpy(data_raw).float()
    pipeline = Pipeline(steps=[('standard_scale', StandardScalerTS(axis=(0, 1)))])
    data_preprocessed = pipeline.transform(data_raw)
    return pipeline, data_raw, data_preprocessed


def get_var_dataset(window_size, batch_size=5000, dim=3, phi=0.8, sigma=0.5):
    def multi_AR(window_size, dim=3, phi=0.8, sigma=0.5, burn_in=200):
        window_size = window_size + burn_in
        xt = np.zeros((window_size, dim))
        one = np.ones(dim)
        ide = np.identity(dim)
        MU = np.zeros(dim)
        COV = sigma * one + (1 - sigma) * ide
        W = np.random.multivariate_normal(MU, COV, window_size)
        for i in range(dim):
            xt[0, i] = 0
        for t in range(window_size - 1):
            xt[t + 1] = phi * xt[t] + W[t]
        return xt[burn_in:]

    var_samples = []
    for i in range(batch_size):
        tmp = multi_AR(window_size, dim, phi=phi, sigma=sigma)
        var_samples.append(tmp)
    data_raw = torch.from_numpy(np.array(var_samples)).float()

    def get_pipeline():
        transforms = list()
        transforms.append(('standard_scale', StandardScalerTS(axis=(0, 1))))  # standard scale
        pipeline = Pipeline(steps=transforms)
        return pipeline

    pipeline = get_pipeline()
    data_preprocessed = pipeline.transform(data_raw)
    return pipeline, data_raw, data_preprocessed

def get_arch_dataset(window_size,  lag=4, bt= 0.055, N=5000, dim=1):
    """
    Creates the dataset: loads data.

    :param data_path: :param t_lag: :param device: :return: """

    def get_raw_data(N=5000,lag=4, T=2000, omega=0.00001, bt= 0.055,burn_in=2000):
        beta = bt*np.ones(lag)
        eps = np.random.randn(N, T + burn_in)
        logrtn = np.zeros((N, T + burn_in))

        initial_arch = omega / (1 -  beta[0])

        arch = initial_arch + np.zeros((N, T + burn_in))

        logrtn[:, :lag] = np.sqrt(arch[:, :lag]) * eps[:, :lag]
        
        for t in range(lag-1,T + burn_in - 1):
            
            arch[:, t + 1] = omega +  np.matmul(beta.reshape(1,-1), np.square(logrtn[:, t-lag+1:t+1]).transpose()) #* (logrtn[:, t] < 0.)
            logrtn[:, t + 1] = np.sqrt(arch[:, t + 1]) * eps[:, t + 1]
        if False:
            import matplotlib.pyplot as plt
            plt.plot(arch[0, burn_in:])
            plt.show()
            plt.plot(logrtn[0, burn_in:])
            plt.show()
        return arch[:, burn_in:], logrtn[:, burn_in:]

    pipeline = Pipeline(steps=[('standard_scale', StandardScalerTS(axis=(0, 1)))])
    vol, logrtn = get_raw_data(T=window_size, N=N, bt=bt)
    if dim == 1:
        data_raw = torch.from_numpy(logrtn[..., None]).float()
        #data_raw = torch.from_numpy(vol[..., None]).float()
    else:
        data = np.concatenate([logrtn[:, :-1, None], np.log(vol[:, 1:, None])], axis=-1)
        data_raw = torch.from_numpy(data).float()
    data_pre = pipeline.transform(data_raw)
    return pipeline, data_raw, data_pre

def rolling_window(x, x_lag):
    x = x[None, ...]
    return torch.cat([x[:, t:t + x_lag] for t in range(x.shape[1] - x_lag)], dim=0)


==> Figures/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/plot.py <==
from os.path import join

import numpy as np
from matplotlib import pyplot as plt

from sig_lib.auxilliary_losses import *


def to_numpy(x):
    """
    Casts torch.Tensor to a numpy ndarray.

    The function detaches the tensor from its gradients, then puts it onto the cpu and at last casts it to numpy.
    """
    return x.detach().cpu().numpy()


def set_style(ax):
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['bottom'].set_visible(False)


def compare_hists(x_real, x_fake, ax=None, log=False, label=None):
    """ Computes histograms and plots those. """
    if ax is None:
        _, ax = plt.subplots(1, 1)
    if label is not None:
        label_historical = 'Historical ' + label
        label_generated = 'Generated ' + label
    else:
        label_historical = 'Historical'
        label_generated = 'Generated'
    bin_edges = ax.hist(x_real.flatten(), bins=80, alpha=0.6, density=True, label=label_historical)[1]
    ax.hist(x_fake.flatten(), bins=bin_edges, alpha=0.6, density=True, label=label_generated)
    ax.grid()
    set_style(ax)
    ax.legend()
    if log:
        ax.set_ylabel('log-pdf')
        ax.set_yscale('log')
    else:
        ax.set_ylabel('pdf')
    return ax


def compare_acf(x_real, x_fake, ax=None, max_lag=64, CI=True, dim=(0, 1), drop_first_n_lags=0):
    """ Computes ACF of historical and (mean)-ACF of generated and plots those. """
    if ax is None:
        _, ax = plt.subplots(1, 1)
    acf_real_list = cacf_torch(x_real, max_lag=max_lag, dim=dim).cpu().numpy()
    acf_real = np.mean(acf_real_list, axis=0)

    acf_fake_list = cacf_torch(x_fake, max_lag=max_lag, dim=dim).cpu().numpy()
    acf_fake = np.mean(acf_fake_list, axis=0)

    ax.plot(acf_real[drop_first_n_lags:], label='Historical')
    ax.plot(acf_fake[drop_first_n_lags:], label='Generated', alpha=0.8)

    if CI:
        acf_fake_std = np.std(acf_fake_list, axis=0)
        ub = acf_fake + acf_fake_std
        lb = acf_fake - acf_fake_std

        for i in range(acf_real.shape[-1]):
            ax.fill_between(
                range(acf_fake[:, i].shape[0]),
                ub[:, i], lb[:, i],
                color='orange',
                alpha=.3
            )
    set_style(ax)
    ax.set_xlabel('Lags')
    ax.set_ylabel('ACF')
    from matplotlib.ticker import MaxNLocator
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    ax.grid(True)
    ax.legend()
    return ax


def compare_cacf(x_real, x_fake, assets, ax=None, legend=False, max_lag=128, figsize=(10, 8)):
    """ Computes ACF of historical and (mean)-ACF of generated and plots those. """
    if ax is None:
        _, ax = plt.subplots(1, 1, figsize=figsize)
    acf_real_list = cacf_torch(x_real, max_lag=max_lag, dim=(1)).cpu().numpy()
    acf_real = np.mean(acf_real_list, axis=0)

    acf_fake_list = cacf_torch(x_fake, max_lag=max_lag, dim=(1)).cpu().numpy()
    acf_fake = np.mean(acf_fake_list, axis=0)
    acf_fake_std = np.std(acf_fake_list, axis=0)

    n = x_real.shape[2]
    ind = torch.tril_indices(n, n).transpose(0, 1).cpu().numpy()
    for i, (j, k) in enumerate(ind):
        ax.plot(acf_real[:, i], label='Historical: ' + ' '.join([assets[j], assets[k]]))
        ax.plot(acf_fake[:, i], label='Generated: ' + ' '.join([assets[j], assets[k]]), alpha=0.8)
    # ax.set_ylim([-0.1, 0.35])
    """
    ub = acf_fake + acf_fake_std
    lb = acf_fake - acf_fake_std
    for i in range(acf_real.shape[-1]):
        ax.fill_between(
            range(acf_fake[1:, i].shape[0]),
            ub[1:, i], lb[1:, i],
            color='orange',
            alpha=.3
        )
    """
    set_style(ax)
    ax.set_xlabel('Lags')
    ax.set_ylabel('ACF')
    ax.grid(True)
    if legend:
        ax.legend()
    return ax


def compare_lev_eff(x_real, x_fake, ax=None, CI=True, drop_first_n_lags=1, max_lag=None):
    """ Computes ACF of historical and (mean)-ACF of generated and plots those. """
    if ax is None:
        _, ax = plt.subplots(1, 1)
    acf_real_list = lev_eff_torch(x_real, max_lag=max_lag, dim=(1)).cpu().numpy()
    acf_real = np.mean(acf_real_list, axis=0)
    acf_fake_list = lev_eff_torch(x_fake, max_lag=max_lag, dim=(1)).cpu().numpy()
    acf_fake = np.mean(acf_fake_list, axis=0)
    acf_fake_std = np.std(acf_fake_list, axis=0)

    ax.plot(acf_real[drop_first_n_lags:], label='Historical')
    ax.plot(acf_fake[drop_first_n_lags:], label='Generated', alpha=0.8)

    if CI:
        ub = acf_fake + acf_fake_std
        lb = acf_fake - acf_fake_std

        ax.fill_between(range(acf_fake[1:].shape[0]), ub[1:], lb[1:],
                        color='orange', alpha=.3)
    set_style(ax)
    ax.set_xlabel('Lags')
    ax.set_ylabel('Leverage Effect')
    ax.grid(True)
    ax.legend()
    return ax


def plot_spot(x_fake, x_real, max_lag=None):
    if max_lag is None:
        max_lag = min(128, x_fake.shape[1])

    from sig_lib.auxilliary_losses import skew_torch, kurtosis_torch
    dim = x_real.shape[2]
    _, axes = plt.subplots(dim, 5, figsize=(25, dim * 5))

    if len(axes.shape) == 1:
        axes = axes[None, ...]
    for i in range(dim):
        x_real_i = x_real[..., i:i + 1]
        x_fake_i = x_fake[..., i:i + 1]

        compare_hists(x_real=to_numpy(x_real_i), x_fake=to_numpy(x_fake_i), ax=axes[i, 0])

        def text_box(x, height, title):
            textstr = '\n'.join((
                r'%s' % (title,),
                # t'abs_metric=%.2f' % abs_metric
                r'$s=%.2f$' % (skew_torch(x).item(),),
                r'$\kappa=%.2f$' % (kurtosis_torch(x).item(),))
            )
            props = dict(boxstyle='round', facecolor='wheat', alpha=0.5)
            axes[i, 0].text(
                0.05, height, textstr,
                transform=axes[i, 0].transAxes,
                fontsize=14,
                verticalalignment='top',
                bbox=props
            )

        text_box(x_real_i, 0.95, 'Historical')
        text_box(x_fake_i, 0.70, 'Generated')

        compare_hists(x_real=to_numpy(x_real_i), x_fake=to_numpy(x_fake_i), ax=axes[i, 1], log=True)
        compare_acf(x_real=x_real_i, x_fake=x_fake_i, ax=axes[i, 2], max_lag=max_lag, CI=False, dim=(0, 1),
                    drop_first_n_lags=0)
        compare_acf(x_real=torch.abs(x_real_i), x_fake=torch.abs(x_fake_i), ax=axes[i, 3], max_lag=max_lag, CI=False,
                    drop_first_n_lags=0,
                    dim=(0, 1))
        compare_lev_eff(x_real_i, x_fake_i, ax=axes[i, 4], CI=False, max_lag=max_lag)


def plot_var(x_fake, x_real, max_lag=None, labels=None):
    if max_lag is None:
        max_lag = min(128, x_fake.shape[1])

    from sig_lib.auxilliary_losses import skew_torch, kurtosis_torch
    dim = x_real.shape[2]
    _, axes = plt.subplots(dim, 3, figsize=(25, dim * 5))

    if len(axes.shape) == 1:
        axes = axes[None, ...]
    for i in range(dim):
        x_real_i = x_real[..., i:i + 1]
        x_fake_i = x_fake[..., i:i + 1]

        compare_hists(x_real=to_numpy(x_real_i), x_fake=to_numpy(x_fake_i), ax=axes[i, 0])

        def text_box(x, height, title):
            textstr = '\n'.join((
                r'%s' % (title,),
                # t'abs_metric=%.2f' % abs_metric
                r'$s=%.2f$' % (skew_torch(x).item(),),
                r'$\kappa=%.2f$' % (kurtosis_torch(x).item(),))
            )
            props = dict(boxstyle='round', facecolor='wheat', alpha=0.5)
            axes[i, 0].text(
                0.05, height, textstr,
                transform=axes[i, 0].transAxes,
                fontsize=14,
                verticalalignment='top',
                bbox=props
            )

        text_box(x_real_i, 0.95, 'Historical')
        text_box(x_fake_i, 0.70, 'Generated')

        compare_hists(x_real=to_numpy(x_real_i), x_fake=to_numpy(x_fake_i), ax=axes[i, 1], log=True)
        compare_acf(x_real=x_real_i, x_fake=x_fake_i, ax=axes[i, 2], max_lag=max_lag, CI=False, dim=(0, 1))


def compare_cross_corr(x_real, x_fake):
    """ Computes cross correlation matrices of x_real and x_fake and plots them. """
    x_real = x_real.reshape(-1, x_real.shape[2])
    x_fake = x_fake.reshape(-1, x_fake.shape[2])
    cc_real = np.corrcoef(to_numpy(x_real).T)
    cc_fake = np.corrcoef(to_numpy(x_fake).T)

    vmin = min(cc_fake.min(), cc_real.min())
    vmax = max(cc_fake.max(), cc_real.max())

    fig, axes = plt.subplots(1, 2)
    axes[0].matshow(cc_real, vmin=vmin, vmax=vmax)
    im = axes[1].matshow(cc_fake, vmin=vmin, vmax=vmax)

    axes[0].set_title('Real')
    axes[1].set_title('Generated')
    fig.subplots_adjust(right=0.8)
    cbar_ax = fig.add_axes([0.85, 0.15, 0.05, 0.7])
    fig.colorbar(im, cax=cbar_ax)


def log_aux_losses(aux_losses, training_loss):
    num_subplots = len(aux_losses)
    i = 1
    _, axes = plt.subplots(1, num_subplots, figsize=(24, 6))
    for (name, _), ax in zip(aux_losses, axes):
        ax.plot(training_loss[name], alpha=0.8)
        ax.set_title(name)
        ax.grid(True)
        if name == 'skew':
            ax.set_ylim([0, 2])
        elif name == 'kurtosis':
            ax.set_ylim([0, 10])
        i += 1


def plot_signature(signature_tensor, alpha=0.2):
    plt.plot(to_numpy(signature_tensor).T, alpha=alpha, linestyle='None', marker='o')
    plt.grid()


def savefig(filename, directory):
    plt.savefig(join(directory, filename))
    plt.close()


def to_numpy(x):
    """
    Casts torch.Tensor to a numpy ndarray.

    The function detaches the tensor from its gradients, then puts it onto the cpu and at last casts it to numpy.
    """
    return x.detach().cpu().numpy()


def subplot_multiple_series(x):
    fig, axes = plt.subplots(x.shape[-1], 1, figsize=(10, 15))
    if not isinstance(axes, np.ndarray):
        axes = np.array([axes])
    for i in range(x.shape[-1]):
        axes[i].plot(to_numpy(x[:, i]))
        axes[i].grid()


==> Figures/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/sig_conditional.py <==


from os import path as pt

import matplotlib.pyplot as plt
import signatory
import torch
from torch import optim
from tqdm import tqdm

from sig_lib.ResFNN import ResFNN
from sig_lib.augmentations import lift, lead_lag_transform_2
from sig_lib.auxilliary_losses import supervised_losses
from sig_lib.data import rolling_window, get_var_dataset, get_equities_dataset,get_arch_dataset
from sig_lib.plot import plot_spot, plot_var, compare_cross_corr
from sig_lib.plot import to_numpy
from sig_lib.tools import sample_indices


def get_dataset(data_type, p, q, device, **data_params):
    """

    Args:
        data_type:
        p:
        q:
        device:
        path_length:
        num_paths:
        **data_params:

    Returns:

    """
    if data_type == 'VAR':
        pipeline, x_real_raw, x_real = get_var_dataset(
            40000, batch_size=1, **data_params
        )
        plot_comparison = plot_var
        x_real = rolling_window(x_real[0], p + q)[::p + q].to(device)
    elif data_type == 'stocks':
        data_params.pop('dim')
        pipeline, x_real_raw, x_real = get_equities_dataset(**data_params)
        plot_comparison = plot_spot
        x_real = rolling_window(x_real[0], p + q).to(device)
    elif data_type == 'ARCH':
        pipeline, x_real_raw, x_real = get_arch_dataset(
            40000, N=1, **data_params
        )
        plot_comparison = plot_var
        x_real = rolling_window(x_real[0], p + q).to(device)
    else:
        raise NotImplementedError('')
    x_real_raw = x_real_raw.to(device)
    return pipeline, x_real_raw, x_real, plot_comparison


def postprocess(x, scalar, with_time, with_lift, with_concat, m):
    x = scalar * x  # scaling factor to increase the variance of the process --> signature decays slower for larger factors
    x_cumsum = torch.cumsum(x, dim=1)
    if with_concat:
        x = torch.cat([x_cumsum, x], dim=-1)
    else:
        x = x_cumsum
    if with_lift and x.shape[1] > m:
        x = lift(x, m)
    return lead_lag_transform_2(x, with_time)  # compute


def compute_signature(x, scalar, sig_depth, with_time, with_lift, with_concat, m):
    y = postprocess(x, scalar, with_time, with_lift, with_concat, m)
    return signatory.signature(y, sig_depth)


def sample(G, z, x_past_sample):
    """
    Sampling function. Uses the generator function, sampled noise and a condition of the real process.
    """
    x_generated = list()
    for t in range(z.shape[1]):
        z_t = z[:, t:t + 1]
        x_in = torch.cat([z_t, x_past_sample.reshape(x_past_sample.shape[0], 1, -1)], dim=-1)
        x_gen = G(x_in).unsqueeze(1)
        x_past_sample = torch.cat([x_past_sample[:, :-1], x_gen], dim=1)
        x_generated.append(x_gen)
    x_fake = torch.cat(x_generated, dim=1)
    return x_fake


def sigcgan_loss(sig_pred, sig_fake_conditional_expectation):
    return torch.norm(sig_pred - sig_fake_conditional_expectation, p=2, dim=1).mean()


def savefig(path):
    plt.savefig(path)
    plt.close()


def train_SigCGAN(
        data_type,
        latent_dim,
        hidden_dims,
        lr,  # learning rate of the generator
        p,  # lookback and future
        q,
        scalar_p,  # scalar for postprocessing the generated path
        scalar_q,  # scalar for postprocessing the generated path
        sig_degree_p,  # depth of the signature
        sig_degree_q,
        total_steps,
        experiment_directory,  # directory where logs should be saved
        batch_size,
        mc_size,
        sig_params_p,
        sig_params_q,
        dim=None,
        data_params=dict(),
        device='cpu',
):
    # ------------------------------------------------------------
    # Load the dataset.
    # ------------------------------------------------------------
    if data_type=='ARCH':
        p = data_params['lag'][0]
    pipeline, x_real_raw, x_real, plot_comparison = get_dataset(data_type, p, q, device=device, dim=dim, **data_params)
    if dim is None:
        dim = x_real.shape[-1]
        latent_dim = dim
    x_past = x_real[:, :p]
    x_future = x_real[:, p:]
    sigs_past = compute_signature(x_past, scalar_p, sig_degree_p, **sig_params_p)
    sigs_future = compute_signature(x_future, scalar_q, sig_degree_q, **sig_params_q)
    assert sigs_past.size(0) == sigs_future.size(0)
    # ------------------------------------------------------------
    # apply linear regression to past and future signatures
    # ------------------------------------------------------------
    X, Y = sigs_past, sigs_future
    X = to_numpy(X)
    Y = to_numpy(Y)
    from sklearn.linear_model import Ridge
    model = Ridge(alpha=1)
    model.fit(X, Y)
    sigs_pred = torch.from_numpy(model.predict(X)).float().to(device)
    # ------------------------------------------------------------
    # Initialise generator and optimiser.
    # ------------------------------------------------------------
    # input dimension is p, the lookback, + the latent dimension
    input_dim = p * dim + latent_dim
    G = ResFNN(input_dim, dim, hidden_dims)
    G_optimizer = optim.Adam(G.parameters(), lr=lr)
    G_scheduler = optim.lr_scheduler.StepLR(G_optimizer, step_size=100, gamma=0.9)
    # ------------------------------------------------------------
    # Initialise auxilliary loss functions / metrics.
    # ------------------------------------------------------------
    aux_loss_list = [
        supervised_losses['abs_metric'](x_real, reg=0.1),
        supervised_losses['acf_id'](x_real, max_lag=2, reg=0.3),
    ]
    if x_real.shape[-1] > 1:
        aux_loss_list.append(supervised_losses['cross_correl'](x_real, reg=0.1))
    # ------------------------------------------------------------
    # Start of optimization
    # ------------------------------------------------------------
    from collections import defaultdict
    training_loss = defaultdict(list)
    # always using the same noise and conditioning vector for testing
    if batch_size == -1:
        batch_size = x_past.shape[0]
    for step in tqdm(range(total_steps)):  # sig_pred, x_past, x_real
        G.train()
        G_optimizer.zero_grad()  # empty 'cache' of gradients
        random_indices = sample_indices(sigs_pred.shape[0], batch_size)  # sample indices
        # sample the least squares signature and the log-rtn condition
        sig_pred_sample = sigs_pred[random_indices].clone()
        x_past_sample = x_past[random_indices].clone()
        # sample noise - here we take batch_size * mc_size samples because we need to approximate later the conditional
        # expectation E[S(X_future) | S(X_past)]
        z = torch.randn(batch_size * mc_size, q, latent_dim)
        # we therefore also repeat the conditioning vector
        x_past_sample = x_past_sample.repeat(mc_size, 1, 1)
        x_past_sample.requires_grad_()
        # next we sample the 'fake' time series by using the noise and the conditioning vector
        x_fake_future = sample(G, z, x_past_sample)
        # then the 'fake' time series is postprocessed, i.e. scalar multiplication, cumsum, leadlag
        sig_fake_futu = compute_signature(x_fake_future, scalar_q, sig_degree_q, **sig_params_q)
        # then reshape the 'fake' signature such that the conditional expectation can be computed and take the mean
        sig_fake_conditional_expectation = sig_fake_futu.reshape(mc_size, batch_size, -1).transpose(0, 1).mean(1)
        # compute sig_w1 loss function
        loss = sigcgan_loss(sig_pred_sample, sig_fake_conditional_expectation)
        loss.backward()
        total_norm = torch.nn.utils.clip_grad_norm_(G.parameters(), 10)
        training_loss['loss'].append(loss.item())
        training_loss['total_norm'].append(total_norm)
        for aux_loss in aux_loss_list:
            with torch.no_grad():
                aux_loss(x_fake_future[:10000])
            training_loss[aux_loss.name].append(to_numpy(aux_loss.loss_componentwise))
        G_optimizer.step()
        G_scheduler.step()  # decaying learning rate slowly.
    return G, training_loss, x_real, aux_loss_list


==> Figures/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/tools.py <==
import itertools
import pickle

import numpy as np
import torch


class ExperimentGrid:
    """
    This is a highly convenient object to design experiments.
    """

    def __init__(self, root):
        self.grids = list()
        self.root = root

    def add_parameters(self, **kwargs):
        if len(self.grids) == 0:
            self.new_grid()
        grid = self.grids[-1]
        for k, val in kwargs.items():
            if not isinstance(val, list):
                val = [val]
            grid[k] = val
        pass

    def new_grid(self):
        self.grids.append(dict())

    def size(self):
        count = 0
        for grid in self.grids:
            values = list(grid.values())
            for parameters in itertools.product(*values):
                count += 1
        return count

    def iterate_over_grids(self):
        # need to think of a smarter way than this
        for grid in self.grids:
            values = list(grid.values())
            keys = list(grid.keys())
            for parameters in itertools.product(*values):
                hyperparameter_set = dict()
                experiment_directory = list()
                for key, param in zip(keys, parameters):
                    hyperparameter_set[key] = param
                    experiment_directory.append('%s=%s' % (key, param))
                experiment_directory = self.root + '_'.join(experiment_directory)
                yield hyperparameter_set, experiment_directory


def sample_indices(dataset_size, batch_size):
    indices = torch.from_numpy(np.random.choice(dataset_size, size=batch_size, replace=False)).cuda()
    # functions torch.-multinomial and torch.-choice are extremely slow -> back to numpy
    return indices


def pickle_it(obj, filename):
    with open(filename, 'wb') as f:
        pickle.dump(obj, f)


def load_pickle(filename):
    with open(filename, 'rb') as f:
        return pickle.load(f)


==> Figures/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/train.py <==
import itertools
import os
from os import path as pt
from tqdm import tqdm

import matplotlib.pyplot as plt
import numpy as np
import torch

from sig_lib.baselines import train_baseline
from sig_lib.sig_conditional import train_SigCGAN
from sig_lib.tools import pickle_it


def savefig(path):
    plt.savefig(path)
    plt.close()


def download_man_ahl_dataset():
    import requests
    from zipfile import ZipFile
    url = 'https://realized.oxford-man.ox.ac.uk/images/oxfordmanrealizedvolatilityindices.zip'
    r = requests.get(url)
    with open('./oxford.zip', 'wb') as f:
        pbar = tqdm( unit="B", total=int( r.headers['Content-Length'] ) )
        for chunk in r.iter_content(chunk_size=100*1024):
            if chunk:
                pbar.update(len(chunk))
                f.write(r.content)
    zf = ZipFile('./oxford.zip')
    zf.extractall(path='./data')
    zf.close()
    os.remove('./oxford.zip')


def create_and_run_experiment(experiment_directory, algo, use_cuda=True, **kwargs):
    """

    Args:
        experiment_directory: path to directory where generator weights and training summaries shall be saved
        baseline: whether to train a baseline model
        use_cuda: bool, if True run code code on GPU, else on CPU
        **kwargs: HYPERPARAMETERS used for training

    Returns:

    """
    if not os.path.exists('./data/oxfordmanrealizedvolatilityindices.csv'):
        print('Downloading Oxford MAN AHL realised library...')
        download_man_ahl_dataset()

    if not os.path.exists(experiment_directory):
        # if the experiment directory does not exist we create the directory
        os.makedirs(experiment_directory)
    if use_cuda:
        # if use_cuda is True we set torch.cuda.FloatTensor as the default tensor
        torch.set_default_tensor_type(torch.cuda.FloatTensor)
        device = 'cuda'
    else:
        device = 'cpu'
    # pickle all HYPERPARAMETERS
    pickle_it(kwargs, pt.join(experiment_directory, 'hyperparameters.dict'))
    # Set seed for exact reproducibility of the experiments
    torch.manual_seed(0)
    np.random.seed(0)
    # Train the algorithm
    train_foo = train_baseline if algo in ['RCGAN', 'TimeGAN', 'GMMN'] else train_SigCGAN
    G, training_loss, x_real, aux_loss_list = train_foo(experiment_directory=experiment_directory, device=device,
                                                        **kwargs)
    # Pickle generator weights and real path.
    pickle_it(training_loss, pt.join(experiment_directory, 'training_loss.pkl'))
    pickle_it(x_real, pt.join(experiment_directory, 'x_real.torch'))
    pickle_it(G.state_dict(), pt.join(experiment_directory, 'G_weights.torch'))
    del G
    del x_real
    # Log some results at the end of training
    fig, axes = plt.subplots(len(aux_loss_list) + 1, 1, figsize=(10, 8))
    if algo in ['TimeGAN', 'RCGAN']:
        axes[0].plot(training_loss['G_loss'], label='G_loss')
        axes[0].plot(training_loss['D_loss'], label='D_loss')
    elif algo == 'GMMN':
        axes[0].plot(training_loss['MMD'], label='MMD')
    elif algo == 'SigCGAN':
        axes[0].plot(training_loss['loss'], label='sig_w1_loss')
        axes[0].set_yscale('log')
    else:
        raise NotImplementedError()
    axes[0].grid()
    axes[0].legend()
    for i, aux_loss in enumerate(aux_loss_list):
        axes[i + 1].plot(training_loss[aux_loss.name], label=aux_loss.name)
        axes[i + 1].grid()
        axes[i + 1].legend()
        if i + 1 == len(aux_loss_list):
            axes[i + 1].set_xlabel('Generator weight updates')
    savefig(pt.join(experiment_directory, 'losses.png'))


def main(numerical_root='./numerical_results', algos=('SigCGAN', 'GMMN', 'RCGAN', 'TimeGAN'), use_cuda=True):
    """
    Main procedure to run the full benchmark, including SigCGAN and baseline models TimeGAN and RCGAN.

    Args:
        numerical_root:
        algos:

    Returns:
    """
    print('Start of training. CUDA: %s' % use_cuda)
    for algo in algos:
        # Stocks benchmark
        for asset in [('SPX',), ('SPX', 'DJI')]:
            create_and_run_experiment(
                experiment_directory=os.path.join(numerical_root, 'stocks', algo, '_'.join(asset)),
                algo=algo,
                data_type='stocks',
                data_params=dict(assets=asset, with_vol=True),
                latent_dim=2 * len(asset),
                use_cuda=use_cuda,
                **STOCKS_DEFAULTS.copy(),
                **HYPERPARAMETERS[algo]['_'.join(asset)].copy()
            )
        # VAR benchmark
        for dim, (phi, sigma) in itertools.product([1], [(0.2, 0.8), (0.5, 0.8), (0.8, 0.8)]):
            print('Algo: %s. Dataset: VAR(1). Dimension: %s. Parameters: phi=%s.' % (algo, dim, phi))
            create_and_run_experiment(
                experiment_directory=os.path.join(numerical_root, 'VAR(1)_dim=%s' % dim, algo, 'phi=%s' % (phi)),
                algo=algo,
                data_type='VAR',
                dim=dim,
                latent_dim=dim,
                data_params=dict(phi=phi, sigma=sigma),
                use_cuda=use_cuda,
                **VAR_DEFAULTS.copy(),
                **HYPERPARAMETERS[algo]['VAR'].copy()
            )
        for dim, (phi, sigma) in itertools.product(
                [2, 3], [(0.2, 0.8), (0.5, 0.8), (0.8, 0.8), (0.8, 0.2), (0.8, 0.5), ]
        ):
            print(
                'Algo: %s. Dataset: VAR(1). Dimension: %s. Parameters: phi=%s, sigma=%s.' % (algo, dim, phi, sigma))
            create_and_run_experiment(
                experiment_directory=os.path.join(numerical_root, 'VAR(1)_dim=%s' % dim, algo, 'phi=%s_sigma=%s' % (phi, sigma)),
                algo=algo,
                data_type='VAR',
                dim=dim,
                latent_dim=dim,
                data_params=dict(phi=phi, sigma=sigma),
                use_cuda=use_cuda,
                **VAR_DEFAULTS.copy(),
                **HYPERPARAMETERS[algo]['VAR'].copy()
            )
        # ARCH benchmark
        for lag in itertools.product([2, 3, 4]):
            print('Algo: %s. Dataset: ARCH. Lag: %s. ' % (algo, lag))
            create_and_run_experiment(
                experiment_directory=os.path.join(numerical_root, 'ARCH_lag=%s' % lag, algo),
                algo=algo,
                data_type='ARCH',
                latent_dim=1,
                data_params=dict(lag=lag),
                **ARCH_DEFAULTS.copy(),
                **HYPERPARAMETERS[algo]['ARCH'].copy()
            )


VAR_DEFAULTS = dict(p=3, q=3, hidden_dims=3 * [50], total_steps=1000, batch_size=200, )
STOCKS_DEFAULTS = dict(p=3, q=3, hidden_dims=3 * [50], total_steps=1000, batch_size=400, )
ARCH_DEFAULTS = dict(p=3, q=3, hidden_dims=3 * [50], total_steps=1000, batch_size=200, )


SigCGAN = dict(
    VAR=dict(
        lr=1e-3,
        sig_degree_p=2,
        sig_degree_q=2,
        scalar_p=0.5,
        scalar_q=0.5,
        mc_size=1500,
        sig_params_p=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        ),
        sig_params_q=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        )
    ),
    SPX=dict(
        lr=1e-3,
        sig_degree_p=2,
        sig_degree_q=2,
        scalar_p=0.4,
        scalar_q=0.4,
        mc_size=600,
        sig_params_p=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        ),
        sig_params_q=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        )
    ),
    SPX_DJI=dict(
        lr=1e-3,
        sig_degree_p=2,
        sig_degree_q=2,
        scalar_p=0.8,
        scalar_q=0.8,
        mc_size=500,
        sig_params_p=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        ),
        sig_params_q=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        )
    ),
    ARCH=dict(
        lr=1e-3,
        sig_degree_p=2,
        sig_degree_q=2,
        scalar_p=0.2,
        scalar_q=0.2,
        mc_size=600,
        sig_params_p=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        ),
        sig_params_q=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        )
    )
)


RCGAN = dict(
    VAR=dict(
        gan_algo='RCGAN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX=dict(
        gan_algo='RCGAN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX_DJI=dict(
        gan_algo='RCGAN',
        hidden_dims_D=3 * [50, ]
    ),
    ARCH=dict(
        gan_algo='RCGAN',
        hidden_dims_D=3 * [50, ]
    )
)


TimeGAN = dict(
    VAR=dict(
        gan_algo='TimeGAN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX=dict(
        gan_algo='TimeGAN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX_DJI=dict(
        gan_algo='TimeGAN',
        hidden_dims_D=3 * [50, ]
    ),
    ARCH=dict(
        gan_algo='TimeGAN',
        hidden_dims_D=3 * [50, ]
    )
)


GMMN = dict(
    VAR=dict(
        gan_algo='GMMN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX=dict(
        gan_algo='GMMN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX_DJI=dict(
        gan_algo='GMMN',
        hidden_dims_D=3 * [50, ]
    ),
    ARCH=dict(
        gan_algo='GMMN',
        hidden_dims_D=3 * [50, ]
    )
)


HYPERPARAMETERS = dict(RCGAN=RCGAN, SigCGAN=SigCGAN, TimeGAN=TimeGAN, GMMN=GMMN)

if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser(description='Turn CUDA off / on during training. ')
    parser.add_argument('-use_cuda', action='store_true')
    args = parser.parse_args()
    main('./numerical_results/', use_cuda=args.use_cuda)


==> Figures/Supplemenatry_material_SigCWGAN/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/evaluation.py <==
import os

import numpy as np
import pandas as pd
import torch
from sklearn.linear_model import LinearRegression

from train import HYPERPARAMETERS, VAR_DEFAULTS, STOCKS_DEFAULTS, ARCH_DEFAULTS
from sig_lib.ResFNN import ResFNN
from sig_lib.auxilliary_losses import supervised_losses
from sig_lib.sig_conditional import compute_signature, sample, sigcgan_loss
from sig_lib.sig_conditional import to_numpy
from sig_lib.tools import load_pickle
from sig_lib.plot import plot_var, plot_spot, compare_cross_corr

import matplotlib.pyplot as plt

import warnings
warnings.filterwarnings("ignore")


def evaluate_generator(model_name,benchmark_directory, experiment_directory, data_type, use_cuda=True):
    """

    Args:
        model_name:
        experiment_directory:
        data_type:
        use_cuda:

    Returns:

    """
    torch.random.manual_seed(0)
    if use_cuda:
        device = 'cuda'
    else:
        device = 'cpu'
    experiment_summary = dict()
    experiment_summary['model_id'] = model_name
    # shorthands
    sig_params_p = HYPERPARAMETERS['SigCGAN'][data_type]['sig_params_p']
    sig_params_q = HYPERPARAMETERS['SigCGAN'][data_type]['sig_params_q']
    if data_type == 'var':
        defaults = VAR_DEFAULTS
    elif data_type == 'stocks':
        defaults = STOCKS_DEFAULTS
    else:
        defaults = ARCH_DEFAULTS
#     defaults = VAR_DEFAULTS if data_type == 'var' else STOCKS_DEFAULTS
    if data_type=='ARCH':
        p, q = int(benchmark_directory.split('=')[-1]), defaults['q']
    else:
        p, q = defaults['p'], defaults['q']
#     p, q = defaults['p'], defaults['q']
    scalar_p = HYPERPARAMETERS['SigCGAN'][data_type]['scalar_p']
    sig_degree_p = HYPERPARAMETERS['SigCGAN'][data_type]['sig_degree_p']
    scalar_q = HYPERPARAMETERS['SigCGAN'][data_type]['scalar_q']
    sig_degree_q = HYPERPARAMETERS['SigCGAN'][data_type]['sig_degree_q']
    plot_comparison = plot_spot if data_type == 'stocks' else plot_var
    # ----------------------------------------------
    # Load and prepare real path.
    # ----------------------------------------------
    x_real = load_pickle(os.path.join(experiment_directory, 'x_real.torch')).to(device)
    x_past = x_real[:, :p]
    x_future = x_real[:, p:p + q]
    dim = latent_dim = x_real.shape[-1]
    # ----------------------------------------------
    # Load generator weights and hyperparameters
    # ----------------------------------------------
    G_weights = load_pickle(os.path.join(experiment_directory, 'G_weights.torch'))
    G = ResFNN(dim * p + latent_dim, dim, 3*[50,]).to(device)
    G.load_state_dict(G_weights)
    # ----------------------------------------------
    # Compute predictive score - TSTR (train on synthetic, test on real)
    # ----------------------------------------------
    with torch.no_grad():
        # generate 1 fake path for each condition
        x_fake = sample(G, torch.randn(x_past.size(0), 1, latent_dim).to(device), x_past)
    size = x_fake.shape[0]
    X = to_numpy(x_past.reshape(size, -1))
    Y = to_numpy(x_fake.reshape(size, -1))
    size = x_real.shape[0]
    X_test = X.copy()
    Y_test = to_numpy(x_future[:, :1].reshape(size, -1))
    model = LinearRegression()
    model.fit(X, Y)  # TSTR
    experiment_summary['r2_tstr'] = model.score(X_test, Y_test)
    model = LinearRegression()
    model.fit(X_test, Y_test)  # TRTR
    experiment_summary['r2_trtr'] = model.score(X_test, Y_test)
    # ----------------------------------------------
    # Compute metrics and scores of the unconditional distribution.
    # ----------------------------------------------
    with torch.no_grad():
        x_fake = sample(G, torch.randn(x_past.size(0), q, latent_dim).to(device), x_past)
    density_metric = supervised_losses['abs_metric'](x_real, reg=0.)
    acf_loss = supervised_losses['acf_id'](x_real, max_lag=2, reg=0.)
    cross_correl = supervised_losses['cross_correl'](x_real)
    acf_loss(x_fake)
    density_metric(x_fake)
    cross_correl(x_fake)
    experiment_summary['acf_id_lag=1'] = np.mean(to_numpy(acf_loss.loss_componentwise))
    experiment_summary['abs_metric'] = np.mean(to_numpy(density_metric.loss_componentwise))
    experiment_summary['cross_correl'] = np.mean(to_numpy(cross_correl.loss_componentwise))
    del x_fake
    # ----------------------------------------------
    # Compute SigW1 distance.
    # ----------------------------------------------
    sigs_past = compute_signature(x_past, scalar_p, sig_degree_p, **sig_params_p)
    sigs_future = compute_signature(x_future, scalar_q, sig_degree_q, **sig_params_q)
    X, Y = sigs_past, sigs_future
    X = to_numpy(X)
    Y = to_numpy(Y)
    from sklearn.linear_model import Ridge
    model = Ridge(alpha=1)
    model.fit(X, Y)
    sigs_pred = torch.from_numpy(model.predict(X)).float().to(device)
    # generate fake paths
    mc_size = 1000  # fixed MC size
    sigs_conditional = list()
    with torch.no_grad():
        steps = 200
        size = x_past.size(0)//steps
        for i in range(steps):
            x_past_sample = x_past[i*size:(i+1)*size] if i < (steps-1) else x_past[i*size:]
            x_past_sample_mc = x_past_sample.repeat(mc_size, 1, 1)
            x_fake_future = sample(G, torch.randn(x_past_sample_mc.size(0), q, latent_dim).to(device), x_past_sample_mc)
            sig_fake_future = compute_signature(x_fake_future, scalar_q, sig_degree_q, **sig_params_q)
            sig_fake_conditional_expectation = sig_fake_future.reshape(mc_size, x_past_sample.size(0), -1).transpose(0, 1).mean(1)
            sigs_conditional.append(sig_fake_conditional_expectation)
        sigs_conditional = torch.cat(sigs_conditional, dim=0)
        sig_w1_metric = sigcgan_loss(sigs_pred, sigs_conditional)
    experiment_summary['sig_w1_metric'] = sig_w1_metric.item()
    # ----------------------------------------------
    # Create the relevant summary plots.
    # ----------------------------------------------
    with torch.no_grad():
        x_p = x_past.clone().repeat(5, 1, 1) if data_type == 'stocks' else x_past.clone()
        x_fake_future = sample(G, torch.randn(x_p.shape[0], q, latent_dim).to(device), x_p.to(device))
        plot_comparison(x_fake=x_fake_future, x_real=x_real, max_lag=q)
    plt.savefig(os.path.join(experiment_directory, 'summary.png'))
    plt.close()
    if dim > 1:
        compare_cross_corr(x_fake=x_fake_future, x_real=x_real)
        plt.savefig(os.path.join(experiment_directory, 'cross_correl.png'))
        plt.close()
    # ----------------------------------------------
    # Generate long paths when VAR(1) dataset is considered.
    # ----------------------------------------------
    if data_type == 'VAR':
        with torch.no_grad():
            x_fake_future = sample(G, torch.randn(1, 8000, latent_dim).to(device), x_past[0:1].to(device))
        plot_comparison(x_fake=x_fake_future, x_real=x_real, max_lag=q)
        plt.savefig(os.path.join(experiment_directory, 'summary_long_path.png'))
        plt.close()
    return experiment_summary


def create_benchmark_specific_dataframe(benchmark_directory):
    if benchmark_directory == 'VAR(1)_dim=1':
        df = pd.DataFrame(
            columns=['model_id', 'phi', 'abs_metric', 'acf_id_lag=1', 'cross_correl', 'sig_w1_metric',
                     'r2_tstr', 'r2_trtr']
        )
    elif benchmark_directory in ['VAR(1)_dim=2', 'VAR(1)_dim=3']:
        df = pd.DataFrame(
            columns=['model_id', 'phi', 'sigma', 'abs_metric', 'acf_id_lag=1', 'cross_correl', 'sig_w1_metric',
                     'r2_tstr', 'r2_trtr']
        )
    else:
        df = pd.DataFrame(
            columns=['model_id', 'asset', 'abs_metric', 'acf_id_lag=1', 'cross_correl', 'sig_w1_metric',
                     'r2_tstr', 'r2_trtr']
        )
    return df


def complete_experiment_summary(benchmark_directory, experiment_directory, experiment_summary):
    if benchmark_directory == 'VAR(1)_dim=1':
        experiment_summary['phi'] = float(experiment_directory.split('_')[0].split('=')[-1])
    elif benchmark_directory in ['VAR(1)_dim=2', 'VAR(1)_dim=3']:
        experiment_summary['phi'] = float(experiment_directory.split('_')[0].split('=')[-1])
        experiment_summary['sigma'] = float(experiment_directory.split('_')[1].split('=')[-1])
    elif benchmark_directory in ['ARCH_lag=2', 'ARCH_lag=3','ARCH_lag=4']:
        experiment_summary['lag'] = int(benchmark_directory.split('=')[-1])
    else:
        experiment_summary['asset'] = experiment_directory
    return experiment_summary


def evaluate_benchmarks(use_cuda=False):
    msg = 'Running evalution on GPU.' if use_cuda else 'Running evalution on CPU.'
    print(msg)
    root = './numerical_results'
    for benchmark_directory in os.listdir(root):
        if benchmark_directory.startswith('VAR'):
            data_type = 'VAR'
        elif benchmark_directory.startswith('stocks'):
            data_type = 'stocks'
        elif benchmark_directory.startswith('ARCH'):
            data_type = 'ARCH'
        else:
            raise NotImplementedError()
        df_dst_path = os.path.join(root, benchmark_directory, 'summary.csv')
        df = create_benchmark_specific_dataframe(benchmark_directory)
        benchmark_path = os.path.join(root, benchmark_directory)
        algo_directories = [
            directory for directory in os.listdir(benchmark_path) if
            os.path.isdir(os.path.join(benchmark_path, directory))
        ]
        for algo_directory in algo_directories:
            algo_path = os.path.join(benchmark_path, algo_directory)
            if data_type!='ARCH':
                for experiment_directory in os.listdir(algo_path):
                    experiment_path = os.path.join(algo_path, experiment_directory)
                    print(algo_directory + '_' + benchmark_directory + '_' + experiment_directory)
                    # evaluate the generator
                    experiment_summary = evaluate_generator(
                        model_name=algo_directory,
                        benchmark_directory=benchmark_directory,
                        experiment_directory=experiment_path,
                        data_type=experiment_directory[:7] if data_type == 'stocks' else data_type,
                        use_cuda=use_cuda
                    )
                    # add relevant parameters used during training to the experiment summary
                    experiment_summary = complete_experiment_summary(
                        benchmark_directory, experiment_directory, experiment_summary
                    )
                    df = df.append(experiment_summary, ignore_index=True, )
            else:
                experiment_path = algo_path
                experiment_summary = evaluate_generator(
                        model_name=algo_directory,
                        benchmark_directory=benchmark_directory,
                        experiment_directory=experiment_path,
                        data_type=data_type,
                        use_cuda=use_cuda
                    )
                experiment_summary = complete_experiment_summary(
                        benchmark_directory, '', experiment_summary
                    )
                df = df.append(experiment_summary, ignore_index=True, )
        df.to_csv(df_dst_path, decimal=',', sep=';', float_format='%.5f')


if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser(description='Turn cuda off / on during evalution.')
    parser.add_argument('-use_cuda', action='store_true')
    args = parser.parse_args()
    evaluate_benchmarks(use_cuda=args.use_cuda)


==> Figures/Supplemenatry_material_SigCWGAN/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/ResFNN.py <==
from torch import nn


class ResidualBlock(nn.Module):
    def __init__(self, in_dim, out_dim):
        """
        Args:
            in_dim:
            out_dim:
        """
        super(ResidualBlock, self).__init__()
        # if input and output dimensions match, use residual connection
        self.residual_connection = True if in_dim == out_dim else False
        self.linear = nn.Linear(in_dim, out_dim)
        self.activation = nn.PReLU()

    def forward(self, x):
        y = self.activation(self.linear(x))
        if self.residual_connection:
            y = x + y
        return y


class ResFNN(nn.Module):
    def __init__(self, input_dim, output_dim, hidden_dims):
        """
        Feedforward neural network with residual connection.

        Args:
            input_dim: integer, specifies input dimension of the neural network
            output_dim: integer, specifies output dimension of the neural network
            hidden_dims: list of integers, specifies the hidden dimensions of each layer.
                in above definition L = len(hidden_dims) since the last hidden layer is followed by an output layer
        """
        super(ResFNN, self).__init__()
        blocks = list()
        self.input_dim = input_dim
        input_dim_block = input_dim
        for hidden_dim in hidden_dims:
            blocks.append(ResidualBlock(input_dim_block, hidden_dim))  # here the hidden layer is specified
            # blocks.append(nn.PReLU()) # we fix this activation function, because they work well in practice - not smooth.
            input_dim_block = hidden_dim
        blocks.append(nn.Linear(input_dim_block, output_dim))
        self.network = nn.Sequential(*blocks)
        self.blocks = blocks

    def forward(self, x, domain=0):
        if x.shape[2] > 0:
            # flatten the processes dimension
            x = x.reshape(x.shape[0], -1)
        out = self.network(x)
        return out


==> Figures/Supplemenatry_material_SigCWGAN/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/augmentations.py <==
"""
Simple augmentations to enhance the capability of capturing important features in the first components of the
signature and thereby improving the convergence of the generator.
"""

import torch


def get_time_vector(size, length):
    return torch.linspace(0, 1, length).reshape(1, -1, 1).repeat(size, 1, 1)


def add_time(x):
    t = get_time_vector(x.shape[0], x.shape[1])
    return torch.cat([x, t], dim=2)


def lift(x, m):
    q = x.shape[1]
    assert q >= m, 'Lift cannot be performed. q < m : (%s < %s)' % (q, m)
    x_lifted = list()
    for i in range(q - m + 1):
        x_lifted.append(x[:, i:i + m])
    return torch.cat(x_lifted, dim=-1)


def lead_lag_transform(x, with_time=True):
    """
    Lead-lag transformation for a multivariate paths.
    """
    dim = x.shape[-1]
    if with_time:
        x = add_time(x)
        repeats = 1 + 2 * dim
    else:
        repeats = 2 * dim
    x_rep = torch.repeat_interleave(x, repeats=repeats, dim=1)
    x_cat = list()
    dims = repeats - 1 if with_time else repeats
    for i in range(0, dims):
        dimension = i // 2
        x_partial = x_rep[:, i:-(repeats - 1 - i), dimension:dimension + 1] if (repeats - 1 - i) != 0 else x_rep[:, i:,
                                                                                                           dimension:dimension + 1]
        x_cat.append(x_partial)
    if with_time:
        x_cat.append(x_rep[:, repeats - 1:, -1:])
    x_ = torch.cat(x_cat, dim=-1)
    return x_


def lead_lag_transform_2(x, with_time=False):
    """
    Lead-lag transformation for a multivariate paths.
    """
    dim = x.shape[-1]
    x_rep = torch.repeat_interleave(x, repeats=2, dim=1)
    x_ll = list()
    for i in range(dim):
        x_ll.append(x_rep[:, 1:, i:i + 1])
        x_ll.append(x_rep[:, :-1, i:i + 1])
    x_ = torch.cat(x_ll, dim=-1)
    return x_


def multidelayed_lead_lag_transform(x, delay=0):
    """
    Multi-delayed lead-lag transformation for a one-dimensional path.
    """
    repeats = delay + 1
    x_rep = torch.repeat_interleave(x, repeats=repeats, dim=1)
    x_cat = list()
    for i in range(repeats):
        x_cat.append(x_rep[:, i:-(repeats - i)] if i != repeats else x_rep[:, i:])
    return torch.cat(x_cat, dim=2)



==> Figures/Supplemenatry_material_SigCWGAN/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/auxilliary_losses.py <==
"""
This module contains different auxilliary metrics for tracking the performance of the algorithm.
All of the functions are written in pytorch for efficiency.
The functions are currently undocumented.
"""

from functools import partial

from torch import nn


def acf_torch(x, max_lag, dim=(0, 1)):
    """

    :param x: torch.Tensor [B, S, D]
    :param max_lag: int. specifies number of lags to compute the acf for
    :return: acf of x. [max_lag, D]
    """
    acf_list = list()
    x = x - x.mean((0, 1))
    std = torch.var(x, unbiased=False, dim=(0, 1))
    for i in range(max_lag):
        y = x[:, i:] * x[:, :-i] if i > 0 else torch.pow(x, 2)
        acf_i = torch.mean(y, dim) / std
        acf_list.append(acf_i)
    if dim == (0, 1):
        return torch.stack(acf_list)
    else:
        return torch.cat(acf_list, 1)


def cacf_torch(x, max_lag, dim=(0, 1)):
    def get_lower_triangular_indices(n):
        return [list(x) for x in torch.tril_indices(n, n)]

    ind = get_lower_triangular_indices(x.shape[2])
    x = (x - x.mean(dim, keepdims=True)) / x.std(dim, keepdims=True)
    x_l = x[..., ind[0]]
    x_r = x[..., ind[1]]
    cacf_list = list()
    for i in range(max_lag):
        y = x_l[:, i:] * x_r[:, :-i] if i > 0 else x_l * x_r
        cacf_i = torch.mean(y, (1))
        cacf_list.append(cacf_i)
    # if dim == (0, 1):
    #    return torch.stack(cacf_list)
    # else:
    cacf = torch.cat(cacf_list, 1)
    return cacf.reshape(cacf.shape[0], -1, len(ind[0]))


def lev_eff_torch(x, max_lag, dim=(0, 1)):
    lev_eff = list()
    x = x - x.mean((0, 1))

    mu = x.mean((0, 1))
    mu_pow = torch.pow(x, 2).mean((0, 1))
    std = torch.std(x, unbiased=False, dim=(0, 1))
    std_pow = torch.std(torch.pow(x, 2), unbiased=False, dim=(0, 1))

    for i in range(max_lag):
        if i > 0:
            y = (torch.pow(x[:, i:], 2) - mu_pow) * (x[:, :-i] - mu)
        else:
            y = (torch.pow(x, 2) - mu_pow) * (x - mu)
        l_i = torch.mean(y, dim) / (std * std_pow)
        lev_eff.append(l_i)
    if dim == (0, 1):
        return torch.stack(lev_eff)
    else:
        return torch.cat(lev_eff, 1)


def skew_torch(x, dim=(0, 1), dropdims=True):
    x = x - x.mean(dim, keepdims=True)
    x_3 = torch.pow(x, 3).mean(dim, keepdims=True)
    x_std_3 = torch.pow(x.std(dim, unbiased=True, keepdims=True), 3)
    skew = x_3 / x_std_3
    if dropdims:
        skew = skew[0, 0]
    return skew


def kurtosis_torch(x, dim=(0, 1), excess=True, dropdims=True):
    x = x - x.mean(dim, keepdims=True)
    x_4 = torch.pow(x, 4).mean(dim, keepdims=True)
    x_var2 = torch.pow(torch.var(x, dim=dim, unbiased=False, keepdims=True), 2)
    kurtosis = x_4 / x_var2
    if excess:
        kurtosis = kurtosis - 3
    if dropdims:
        kurtosis = kurtosis[0, 0]
    return kurtosis


class Loss(nn.Module):
    def __init__(self, name, reg=0.0, transform=lambda x: x, threshold=10., backward=False, norm_foo=lambda x: x):
        super(Loss, self).__init__()
        self.name = name
        self.reg = reg
        self.transform = transform
        self.threshold = threshold
        self.backward = backward
        self.norm_foo = norm_foo

    def forward(self, x_fake):
        self.loss_componentwise = self.compute(x_fake)
        return self.reg * self.loss_componentwise.mean()

    def compute(self, x_fake):
        raise NotImplementedError()

    @property
    def success(self):
        return torch.all(self.loss_componentwise <= self.threshold)


acf_diff = lambda x: torch.sqrt(torch.pow(x, 2).sum(0))
cc_diff = lambda x: torch.abs(x).sum(0)


class ACFLoss(Loss):
    def __init__(self, x_real, max_lag=64, **kwargs):
        super(ACFLoss, self).__init__(norm_foo=acf_diff, **kwargs)
        self.acf_real = acf_torch(self.transform(x_real), max_lag, dim=(0, 1))
        self.max_lag = max_lag

    def compute(self, x_fake):
        acf_fake = acf_torch(self.transform(x_fake), self.max_lag)
        return self.norm_foo(acf_fake - self.acf_real)


class LevEffLoss(Loss):
    def __init__(self, x_real, max_lag=20, **kwargs):
        super(LevEffLoss, self).__init__(norm_foo=acf_diff, **kwargs)
        self.lef_eff_real = lev_eff_torch(x_real, max_lag)
        self.max_lag = max_lag

    def compute(self, x_fake):
        acf_fake = lev_eff_torch(self.transform(x_fake), self.max_lag)
        return self.norm_foo(acf_fake - self.lef_eff_real)


class MeanLoss(Loss):
    def __init__(self, x_real, **kwargs):
        super(MeanLoss, self).__init__(norm_foo=torch.abs, **kwargs)
        self.mean = x_real.mean((0, 1))

    def compute(self, x_fake, **kwargs):
        return self.norm_foo(x_fake.mean((0, 1)) - self.mean)


class StdLoss(Loss):
    def __init__(self, x_real, **kwargs):
        super(StdLoss, self).__init__(norm_foo=torch.abs, **kwargs)
        self.std_real = x_real.std((0, 1))

    def compute(self, x_fake, **kwargs):
        return self.norm_foo(x_fake.std((0, 1)) - self.std_real)


class SkewnessLoss(Loss):
    def __init__(self, x_real, **kwargs):
        super(SkewnessLoss, self).__init__(norm_foo=torch.abs, **kwargs)
        self.skew_real = skew_torch(x_real)

    def compute(self, x_fake, **kwargs):
        skew_fake = skew_torch(x_fake)
        return self.norm_foo(skew_fake - self.skew_real)


class KurtosisLoss(Loss):
    def __init__(self, x_real, **kwargs):
        super(KurtosisLoss, self).__init__(norm_foo=torch.abs, **kwargs)
        self.kurtosis_real = kurtosis_torch(x_real)

    def compute(self, x_fake):
        kurtosis_fake = kurtosis_torch(x_fake)
        return self.norm_foo(kurtosis_fake - self.kurtosis_real)


class CrossCorrelLoss(Loss):
    def __init__(self, x_real, **kwargs):
        super(CrossCorrelLoss, self).__init__(norm_foo=cc_diff, **kwargs)
        self.cross_correl_real = cacf_torch(self.transform(x_real), 1).mean(0)[0]

    def compute(self, x_fake):
        cross_correl_fake = cacf_torch(self.transform(x_fake), 1).mean(0)[0]
        loss = self.norm_foo(cross_correl_fake - self.cross_correl_real)
        return loss


import torch
from torch import nn


def histogram_torch(x, n_bins, density=True):
    a, b = x.min().item(), x.max().item()
    delta = (b - a) / n_bins
    bins = torch.arange(a, b + 1e-8, step=delta)
    count = torch.histc(x, n_bins).float()
    if density:
        count = count / delta / float(x.shape[0] * x.shape[1])
    return count, bins


class HistoLoss(Loss):
    def __init__(self, x_real, n_bins, **kwargs):
        super(HistoLoss, self).__init__(**kwargs)
        self.densities = list()
        self.locs = list()
        self.deltas = list()
        for i in range(x_real.shape[2]):
            x_i = x_real[..., i].reshape(-1, 1)
            d, b = histogram_torch(x_i, n_bins, density=True)
            self.densities.append(nn.Parameter(d).to(x_real.device))
            delta = b[1:2] - b[:1]
            loc = 0.5 * (b[1:] + b[:-1])
            self.locs.append(loc)
            self.deltas.append(delta)

    def compute(self, x_fake):
        loss = list()

        def relu(x):
            return x * (x >= 0.).float()

        for i in range(x_fake.shape[2]):
            loc = self.locs[i].view(1, -1).to(x_fake.device)
            x_i = x_fake[:, :, i].contiguous().view(-1, 1).repeat(1, loc.shape[1])
            dist = torch.abs(x_i - loc)
            counter = (relu(self.deltas[i].to(x_fake.device) / 2. - dist) > 0.).float()
            density = counter.mean(0) / self.deltas[i].to(x_fake.device)
            abs_metric = torch.abs(density - self.densities[i])
            loss.append(torch.mean(abs_metric, 0))
        loss_componentwise = torch.stack(loss)
        return loss_componentwise


supervised_losses = {
    'acf_abs': partial(ACFLoss, name='acf_abs', transform=torch.abs),
    'acf_id': partial(ACFLoss, name='acf_id'),
    'lev_eff': partial(LevEffLoss, name='lev_eff'),

    'abs_metric': partial(HistoLoss, n_bins=50, name='abs_metric'),
    'kurtosis': partial(KurtosisLoss, name='kurtosis'),
    'skew': partial(SkewnessLoss, name='skew'),
    'mean': partial(MeanLoss, name='mean'),
    'std': partial(StdLoss, name='std'),

    'cross_correl': partial(CrossCorrelLoss, name='cross_correl'),
}


def init_aux_losses(data, supervision_params):
    aux_losses = list()
    for loss_name, loss_config in supervision_params.items():
        aux_losses.append(supervised_losses[loss_name](x_real=data, **loss_config))
    return aux_losses


==> Figures/Supplemenatry_material_SigCWGAN/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/baselines.py <==
import os.path as pt

import matplotlib.pyplot as plt
import torch
from torch import autograd
from tqdm import tqdm

from sig_lib.ResFNN import ResFNN
from sig_lib.sig_conditional import get_dataset, supervised_losses, to_numpy, compare_cross_corr
from sig_lib.sig_conditional import sample
from sig_lib.tools import sample_indices


def train_baseline(
        experiment_directory,
        device,
        total_steps,
        gan_algo,
        batch_size,
        p,
        q,
        latent_dim,
        hidden_dims,
        data_type,
        data_params,
        dim=None,
        D_steps_per_G_step=2,
        hidden_dims_D=None,
):
    assert gan_algo in ['RCGAN', 'TimeGAN', 'GMMN'], 'Algo %s not allowed' % gan_algo
    # ---------------------------------------
    # initialise all variables
    # ---------------------------------------
    if data_type=='ARCH':
        p = data_params['lag'][0]
    pipeline, x_real_raw, x_real, plot_comparison = get_dataset(data_type, p, q, device=device, dim=dim, **data_params)
    if dim is None:
        dim = x_real.shape[-1]
        latent_dim = dim

    G = ResFNN(latent_dim + p * dim, dim, hidden_dims)
    G_optimizer = torch.optim.Adam(G.parameters(), lr=1e-4, betas=(0, 0.9))

    if gan_algo in ['RCGAN', 'TimeGAN']:
        D = ResFNN(dim * (p + q), 1, hidden_dims_D)
        D_optimizer = torch.optim.Adam(D.parameters(), lr=2e-4, betas=(0, 0.9))  # Using TTUR
    else:
        D, D_optimizer = None, None

    aux_loss_list = [
        supervised_losses['abs_metric'](x_real, reg=0.),
        supervised_losses['acf_id'](x_real, max_lag=2, reg=0.),
    ]
    if x_real.shape[-1] > 1:
        aux_loss_list.append(supervised_losses['cross_correl'](x_real))
    trainer = CGANTrainer(  # central object to tune the GAN
        G=G, D=D, G_optimizer=G_optimizer, D_optimizer=D_optimizer,
        gan_algo=gan_algo, p=p, q=q,
    )

    # ---------------------------------------
    # start of training
    # ---------------------------------------

    from collections import defaultdict
    training_loss = defaultdict(list)
    dataset_size = x_real.shape[0]
    for _ in tqdm(range(total_steps)):
        if gan_algo in ['RCGAN', 'TimeGAN']:
            for _ in range(D_steps_per_G_step):
                # generate x_fake
                z = torch.randn(batch_size, q, latent_dim)
                indices = sample_indices(dataset_size, batch_size)
                x_past = x_real[indices, :p].clone()
                with torch.no_grad():
                    x_fake = sample(G, z, x_past.clone())
                    x_fake = torch.cat([x_past, x_fake], dim=1)
                D_loss_real, D_loss_fake = trainer.D_trainstep(x_fake, x_real[indices])
                training_loss['D_loss_fake'].append(D_loss_fake)
                training_loss['D_loss_real'].append(D_loss_real)
                training_loss['D_loss'].append(D_loss_fake + D_loss_real)

        # Generator step
        z = torch.randn(batch_size, q, latent_dim)
        indices = sample_indices(dataset_size, batch_size)
        x_past = x_real[indices, :p].clone()
        x_past.requires_grad_()
        z.requires_grad_()
        x_fake = sample(G, z, x_past)
        x_fake_past = torch.cat([x_past, x_fake], dim=1)
        G_loss = trainer.G_trainstep(x_fake_past, x_real[indices].clone())
        if gan_algo == 'GMMN':
            training_loss['MMD'].append(G_loss)
        else:
            training_loss['G_loss'].append(G_loss)
        for aux_loss in aux_loss_list:
            with torch.no_grad():
                aux_loss(x_fake[:10000])
            training_loss[aux_loss.name].append(to_numpy(aux_loss.loss_componentwise))
    return G, training_loss, x_real, aux_loss_list


class CGANTrainer(object):
    def __init__(
            self,
            G,
            D,
            G_optimizer,
            D_optimizer,
            p,
            q,
            gan_algo,
    ):
        self.G = G
        self.D = D
        self.G_optimizer = G_optimizer
        self.D_optimizer = D_optimizer

        self.p = p
        self.q = q

        self.gan_algo = gan_algo

    def G_trainstep(self, x_fake, x_real):
        toggle_grad(self.G, True)
        self.G.train()
        self.G_optimizer.zero_grad()
        if self.gan_algo in ['RCGAN', 'TimeGAN']:
            d_fake = self.D(x_fake)
            self.D.train()
            gloss = self.compute_loss(d_fake, 1)

            if self.gan_algo == 'TimeGAN':
                gloss = gloss + torch.mean((x_fake - x_real) ** 2)
        elif self.gan_algo in ['GMMN']:
            gloss = mmd_loss(x_real, x_fake)
        gloss.backward()
        self.G_optimizer.step()
        return gloss.item()

    def D_trainstep(self, x_fake, x_real):
        toggle_grad(self.D, True)
        self.D.train()
        self.D_optimizer.zero_grad()

        # On real data
        x_real.requires_grad_()
        d_real = self.D(x_real)
        dloss_real = self.compute_loss(d_real, 1)

        # On fake data
        x_fake.requires_grad_()
        d_fake = self.D(x_fake)
        dloss_fake = self.compute_loss(d_fake, 0)

        # Compute regularizer on fake/real
        dloss = dloss_fake + dloss_real
        dloss.backward()
        # Step discriminator params
        self.D_optimizer.step()

        # Toggle gradient to False
        toggle_grad(self.D, False)

        return dloss_real.item(), dloss_fake.item()

    @staticmethod
    def compute_loss(d_out, target):
        targets = d_out.new_full(size=d_out.size(), fill_value=target)
        return torch.nn.functional.binary_cross_entropy_with_logits(d_out, targets)


def toggle_grad(model, requires_grad):
    for p in model.parameters():
        p.requires_grad_(requires_grad)


def compute_grad2(d_out, x_in):
    batch_size = x_in.size(0)
    grad_dout = autograd.grad(
        outputs=d_out.sum(), inputs=x_in,
        create_graph=True, retain_graph=True, only_inputs=True
    )[0]
    grad_dout2 = grad_dout.pow(2)
    assert (grad_dout2.size() == x_in.size())
    reg = grad_dout2.view(batch_size, -1).sum(1)
    return reg


def _rbf(norm, sigma):
    return torch.exp(-norm / (2 * sigma ** 2))


def pairwise_distance(X, Y=None):
    n = X.size(0)
    X = X.contiguous().view(n, -1)
    if Y is None:
        Y = X
    else:
        m = Y.size(0)
        Y = Y.contiguous().view(m, -1)
    pairwise_distance = torch.pow(X.unsqueeze(0) - Y.unsqueeze(1), 2)
    l2_dist = pairwise_distance.sum(2)
    return l2_dist


def median_pairwise_distance(X, Y=None):
    """
    Heuristic for bandwidth of the RBF. Median pairwise distance of joint data.
    If Y is missing, just calculate it from X:
        this is so that, during training, as Y changes, we can use a fixed
        bandwidth (and save recalculating this each time we evaluated the mmd)
    At the end of training, we do the heuristic "correctly" by including
    both X and Y.
    Note: most of this code is assuming tensorflow, but X and Y are just ndarrays
    """
    if Y is None:
        Y = X
    if len(X.shape) == 2:
        # matrix
        X_sqnorms = torch.einsum('...i,...i', X, X)
        Y_sqnorms = torch.einsum('...i,...i', Y, Y)
        XY = torch.einsum('ia,ja', X, Y)
    elif len(X.shape) == 3:
        # tensor -- this is computing the Frobenius norm
        X_sqnorms = torch.einsum('...ij,...ij', X, X)
        Y_sqnorms = torch.einsum('...ij,...ij', Y, Y)
        XY = torch.einsum('iab,jab', X, Y)
    distances = torch.sqrt(X_sqnorms.reshape(-1, 1) - 2 * XY + Y_sqnorms.reshape(1, -1))
    return torch.median(distances)


def _partial_mmd(X, Y=None, bandwidth=None, heuristic=True):
    l2_dist = pairwise_distance(X, Y)
    if heuristic:
        heuristic_sigma = median_pairwise_distance(X, Y).detach()
        return torch.mean(_rbf(l2_dist, heuristic_sigma))
    else:
        return torch.mean(_rbf(l2_dist, bandwidth))


def mmd_loss(real_data, fake_data, bandwidths=(0.1, 1, 5), heuristic=False):
    if heuristic:
        mmd_gen_real = _partial_mmd(real_data, fake_data, bandwidth=None, heuristic=heuristic)
        mmd_gen = _partial_mmd(fake_data, bandwidth=None, heuristic=heuristic)
        mmd_real = _partial_mmd(real_data, bandwidth=None, heuristic=heuristic)
        mmd = mmd_real - 2 * mmd_gen_real + mmd_gen
    else:
        mmd = 0
        for bandwidth in bandwidths:
            mmd_gen_real = _partial_mmd(real_data, fake_data, bandwidth=bandwidth, heuristic=heuristic)
            mmd_gen = _partial_mmd(fake_data, bandwidth=bandwidth, heuristic=heuristic)
            mmd_real = _partial_mmd(real_data, bandwidth=bandwidth, heuristic=heuristic)
            mmd += mmd_real - 2 * mmd_gen_real + mmd_gen
    return mmd


==> Figures/Supplemenatry_material_SigCWGAN/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/data.py <==
import numpy as np
import pandas as pd
import torch


class StandardScalerTS():
    """ Standard scales a given (indexed) input vector along the specified axis. """

    def __init__(self, axis=(1)):
        self.mean = None
        self.std = None
        self.axis = axis

    def transform(self, x):
        if self.mean is None:
            self.mean = torch.mean(x, dim=self.axis)
            self.std = torch.std(x, dim=self.axis)
        return (x - self.mean.to(x.device)) / self.std.to(x.device)

    def inverse_transform(self, x):
        return x * self.std.to(x.device) + self.mean.to(x.device)


class Pipeline:
    def __init__(self, steps):
        """ Pre- and postprocessing pipeline. """
        self.steps = steps

    def transform(self, x, until=None):
        x = x.clone()
        for n, step in self.steps:
            if n == until:
                break
            x = step.transform(x)
        return x

    def inverse_transform(self, x, until=None):
        for n, step in self.steps[::-1]:
            if n == until:
                break
            x = step.inverse_transform(x)
        return x


def get_equities_dataset(assets=('SPX', 'DJI'), with_vol=True):
    """
    Get different returns series.
    """
    oxford = pd.read_csv('./data/oxfordmanrealizedvolatilityindices.csv')

    start = '2011-08-11 00:00:00+01:00'
    end = '2019-10-07 00:00:00+01:00'

    if assets == ('SPX', ):
        df_asset = oxford[oxford['Symbol'] == '.SPX'].set_index(['Unnamed: 0'])[start:end]
        price = np.log(df_asset[['close_price']].values)
        rtn = (price[1:] - price[:-1]).reshape(1, -1, 1)
        vol = np.log(df_asset[['medrv']].values[-rtn.shape[1]:]).reshape(1, -1, 1)
        data_raw = np.concatenate([rtn, vol], axis=-1)
    elif assets == ('SPX', 'DJI'):
        df_spx = oxford[oxford['Symbol'] == '.SPX'].set_index(['Unnamed: 0'])[start:end]
        df_dji = oxford[oxford['Symbol'] == '.DJI'].set_index(['Unnamed: 0'])[start:end]
        index = df_dji.index.intersection(df_spx.index)
        df_dji = df_dji.loc[index]
        df_spx = df_spx.loc[index]
        price_spx = np.log(df_spx[['close_price']].values)
        rtn_spx = (price_spx[1:] - price_spx[:-1]).reshape(1, -1, 1)
        vol_spx = np.log(df_spx[['medrv']].values).reshape(1, -1, 1)
        price_dji = np.log(df_dji[['close_price']].values)
        rtn_dji = (price_dji[1:] - price_dji[:-1]).reshape(1, -1, 1)
        vol_dji = np.log(df_dji[['medrv']].values).reshape(1, -1, 1)
        data_raw = np.concatenate([rtn_spx, vol_spx[:, 1:], rtn_dji, vol_dji[:, 1:]], axis=-1)
    else:
        raise NotImplementedError()
    data_raw = torch.from_numpy(data_raw).float()
    pipeline = Pipeline(steps=[('standard_scale', StandardScalerTS(axis=(0, 1)))])
    data_preprocessed = pipeline.transform(data_raw)
    return pipeline, data_raw, data_preprocessed


def get_var_dataset(window_size, batch_size=5000, dim=3, phi=0.8, sigma=0.5):
    def multi_AR(window_size, dim=3, phi=0.8, sigma=0.5, burn_in=200):
        window_size = window_size + burn_in
        xt = np.zeros((window_size, dim))
        one = np.ones(dim)
        ide = np.identity(dim)
        MU = np.zeros(dim)
        COV = sigma * one + (1 - sigma) * ide
        W = np.random.multivariate_normal(MU, COV, window_size)
        for i in range(dim):
            xt[0, i] = 0
        for t in range(window_size - 1):
            xt[t + 1] = phi * xt[t] + W[t]
        return xt[burn_in:]

    var_samples = []
    for i in range(batch_size):
        tmp = multi_AR(window_size, dim, phi=phi, sigma=sigma)
        var_samples.append(tmp)
    data_raw = torch.from_numpy(np.array(var_samples)).float()

    def get_pipeline():
        transforms = list()
        transforms.append(('standard_scale', StandardScalerTS(axis=(0, 1))))  # standard scale
        pipeline = Pipeline(steps=transforms)
        return pipeline

    pipeline = get_pipeline()
    data_preprocessed = pipeline.transform(data_raw)
    return pipeline, data_raw, data_preprocessed

def get_arch_dataset(window_size,  lag=4, bt= 0.055, N=5000, dim=1):
    """
    Creates the dataset: loads data.

    :param data_path: :param t_lag: :param device: :return: """

    def get_raw_data(N=5000,lag=4, T=2000, omega=0.00001, bt= 0.055,burn_in=2000):
        beta = bt*np.ones(lag)
        eps = np.random.randn(N, T + burn_in)
        logrtn = np.zeros((N, T + burn_in))

        initial_arch = omega / (1 -  beta[0])

        arch = initial_arch + np.zeros((N, T + burn_in))

        logrtn[:, :lag] = np.sqrt(arch[:, :lag]) * eps[:, :lag]
        
        for t in range(lag-1,T + burn_in - 1):
            
            arch[:, t + 1] = omega +  np.matmul(beta.reshape(1,-1), np.square(logrtn[:, t-lag+1:t+1]).transpose()) #* (logrtn[:, t] < 0.)
            logrtn[:, t + 1] = np.sqrt(arch[:, t + 1]) * eps[:, t + 1]
        if False:
            import matplotlib.pyplot as plt
            plt.plot(arch[0, burn_in:])
            plt.show()
            plt.plot(logrtn[0, burn_in:])
            plt.show()
        return arch[:, burn_in:], logrtn[:, burn_in:]

    pipeline = Pipeline(steps=[('standard_scale', StandardScalerTS(axis=(0, 1)))])
    vol, logrtn = get_raw_data(T=window_size, N=N, bt=bt)
    if dim == 1:
        data_raw = torch.from_numpy(logrtn[..., None]).float()
        #data_raw = torch.from_numpy(vol[..., None]).float()
    else:
        data = np.concatenate([logrtn[:, :-1, None], np.log(vol[:, 1:, None])], axis=-1)
        data_raw = torch.from_numpy(data).float()
    data_pre = pipeline.transform(data_raw)
    return pipeline, data_raw, data_pre

def rolling_window(x, x_lag):
    x = x[None, ...]
    return torch.cat([x[:, t:t + x_lag] for t in range(x.shape[1] - x_lag)], dim=0)


==> Figures/Supplemenatry_material_SigCWGAN/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/plot.py <==
from os.path import join

import numpy as np
from matplotlib import pyplot as plt

from sig_lib.auxilliary_losses import *


def to_numpy(x):
    """
    Casts torch.Tensor to a numpy ndarray.

    The function detaches the tensor from its gradients, then puts it onto the cpu and at last casts it to numpy.
    """
    return x.detach().cpu().numpy()


def set_style(ax):
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['bottom'].set_visible(False)


def compare_hists(x_real, x_fake, ax=None, log=False, label=None):
    """ Computes histograms and plots those. """
    if ax is None:
        _, ax = plt.subplots(1, 1)
    if label is not None:
        label_historical = 'Historical ' + label
        label_generated = 'Generated ' + label
    else:
        label_historical = 'Historical'
        label_generated = 'Generated'
    bin_edges = ax.hist(x_real.flatten(), bins=80, alpha=0.6, density=True, label=label_historical)[1]
    ax.hist(x_fake.flatten(), bins=bin_edges, alpha=0.6, density=True, label=label_generated)
    ax.grid()
    set_style(ax)
    ax.legend()
    if log:
        ax.set_ylabel('log-pdf')
        ax.set_yscale('log')
    else:
        ax.set_ylabel('pdf')
    return ax


def compare_acf(x_real, x_fake, ax=None, max_lag=64, CI=True, dim=(0, 1), drop_first_n_lags=0):
    """ Computes ACF of historical and (mean)-ACF of generated and plots those. """
    if ax is None:
        _, ax = plt.subplots(1, 1)
    acf_real_list = cacf_torch(x_real, max_lag=max_lag, dim=dim).cpu().numpy()
    acf_real = np.mean(acf_real_list, axis=0)

    acf_fake_list = cacf_torch(x_fake, max_lag=max_lag, dim=dim).cpu().numpy()
    acf_fake = np.mean(acf_fake_list, axis=0)

    ax.plot(acf_real[drop_first_n_lags:], label='Historical')
    ax.plot(acf_fake[drop_first_n_lags:], label='Generated', alpha=0.8)

    if CI:
        acf_fake_std = np.std(acf_fake_list, axis=0)
        ub = acf_fake + acf_fake_std
        lb = acf_fake - acf_fake_std

        for i in range(acf_real.shape[-1]):
            ax.fill_between(
                range(acf_fake[:, i].shape[0]),
                ub[:, i], lb[:, i],
                color='orange',
                alpha=.3
            )
    set_style(ax)
    ax.set_xlabel('Lags')
    ax.set_ylabel('ACF')
    from matplotlib.ticker import MaxNLocator
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    ax.grid(True)
    ax.legend()
    return ax


def compare_cacf(x_real, x_fake, assets, ax=None, legend=False, max_lag=128, figsize=(10, 8)):
    """ Computes ACF of historical and (mean)-ACF of generated and plots those. """
    if ax is None:
        _, ax = plt.subplots(1, 1, figsize=figsize)
    acf_real_list = cacf_torch(x_real, max_lag=max_lag, dim=(1)).cpu().numpy()
    acf_real = np.mean(acf_real_list, axis=0)

    acf_fake_list = cacf_torch(x_fake, max_lag=max_lag, dim=(1)).cpu().numpy()
    acf_fake = np.mean(acf_fake_list, axis=0)
    acf_fake_std = np.std(acf_fake_list, axis=0)

    n = x_real.shape[2]
    ind = torch.tril_indices(n, n).transpose(0, 1).cpu().numpy()
    for i, (j, k) in enumerate(ind):
        ax.plot(acf_real[:, i], label='Historical: ' + ' '.join([assets[j], assets[k]]))
        ax.plot(acf_fake[:, i], label='Generated: ' + ' '.join([assets[j], assets[k]]), alpha=0.8)
    # ax.set_ylim([-0.1, 0.35])
    """
    ub = acf_fake + acf_fake_std
    lb = acf_fake - acf_fake_std
    for i in range(acf_real.shape[-1]):
        ax.fill_between(
            range(acf_fake[1:, i].shape[0]),
            ub[1:, i], lb[1:, i],
            color='orange',
            alpha=.3
        )
    """
    set_style(ax)
    ax.set_xlabel('Lags')
    ax.set_ylabel('ACF')
    ax.grid(True)
    if legend:
        ax.legend()
    return ax


def compare_lev_eff(x_real, x_fake, ax=None, CI=True, drop_first_n_lags=1, max_lag=None):
    """ Computes ACF of historical and (mean)-ACF of generated and plots those. """
    if ax is None:
        _, ax = plt.subplots(1, 1)
    acf_real_list = lev_eff_torch(x_real, max_lag=max_lag, dim=(1)).cpu().numpy()
    acf_real = np.mean(acf_real_list, axis=0)
    acf_fake_list = lev_eff_torch(x_fake, max_lag=max_lag, dim=(1)).cpu().numpy()
    acf_fake = np.mean(acf_fake_list, axis=0)
    acf_fake_std = np.std(acf_fake_list, axis=0)

    ax.plot(acf_real[drop_first_n_lags:], label='Historical')
    ax.plot(acf_fake[drop_first_n_lags:], label='Generated', alpha=0.8)

    if CI:
        ub = acf_fake + acf_fake_std
        lb = acf_fake - acf_fake_std

        ax.fill_between(range(acf_fake[1:].shape[0]), ub[1:], lb[1:],
                        color='orange', alpha=.3)
    set_style(ax)
    ax.set_xlabel('Lags')
    ax.set_ylabel('Leverage Effect')
    ax.grid(True)
    ax.legend()
    return ax


def plot_spot(x_fake, x_real, max_lag=None):
    if max_lag is None:
        max_lag = min(128, x_fake.shape[1])

    from sig_lib.auxilliary_losses import skew_torch, kurtosis_torch
    dim = x_real.shape[2]
    _, axes = plt.subplots(dim, 5, figsize=(25, dim * 5))

    if len(axes.shape) == 1:
        axes = axes[None, ...]
    for i in range(dim):
        x_real_i = x_real[..., i:i + 1]
        x_fake_i = x_fake[..., i:i + 1]

        compare_hists(x_real=to_numpy(x_real_i), x_fake=to_numpy(x_fake_i), ax=axes[i, 0])

        def text_box(x, height, title):
            textstr = '\n'.join((
                r'%s' % (title,),
                # t'abs_metric=%.2f' % abs_metric
                r'$s=%.2f$' % (skew_torch(x).item(),),
                r'$\kappa=%.2f$' % (kurtosis_torch(x).item(),))
            )
            props = dict(boxstyle='round', facecolor='wheat', alpha=0.5)
            axes[i, 0].text(
                0.05, height, textstr,
                transform=axes[i, 0].transAxes,
                fontsize=14,
                verticalalignment='top',
                bbox=props
            )

        text_box(x_real_i, 0.95, 'Historical')
        text_box(x_fake_i, 0.70, 'Generated')

        compare_hists(x_real=to_numpy(x_real_i), x_fake=to_numpy(x_fake_i), ax=axes[i, 1], log=True)
        compare_acf(x_real=x_real_i, x_fake=x_fake_i, ax=axes[i, 2], max_lag=max_lag, CI=False, dim=(0, 1),
                    drop_first_n_lags=0)
        compare_acf(x_real=torch.abs(x_real_i), x_fake=torch.abs(x_fake_i), ax=axes[i, 3], max_lag=max_lag, CI=False,
                    drop_first_n_lags=0,
                    dim=(0, 1))
        compare_lev_eff(x_real_i, x_fake_i, ax=axes[i, 4], CI=False, max_lag=max_lag)


def plot_var(x_fake, x_real, max_lag=None, labels=None):
    if max_lag is None:
        max_lag = min(128, x_fake.shape[1])

    from sig_lib.auxilliary_losses import skew_torch, kurtosis_torch
    dim = x_real.shape[2]
    _, axes = plt.subplots(dim, 3, figsize=(25, dim * 5))

    if len(axes.shape) == 1:
        axes = axes[None, ...]
    for i in range(dim):
        x_real_i = x_real[..., i:i + 1]
        x_fake_i = x_fake[..., i:i + 1]

        compare_hists(x_real=to_numpy(x_real_i), x_fake=to_numpy(x_fake_i), ax=axes[i, 0])

        def text_box(x, height, title):
            textstr = '\n'.join((
                r'%s' % (title,),
                # t'abs_metric=%.2f' % abs_metric
                r'$s=%.2f$' % (skew_torch(x).item(),),
                r'$\kappa=%.2f$' % (kurtosis_torch(x).item(),))
            )
            props = dict(boxstyle='round', facecolor='wheat', alpha=0.5)
            axes[i, 0].text(
                0.05, height, textstr,
                transform=axes[i, 0].transAxes,
                fontsize=14,
                verticalalignment='top',
                bbox=props
            )

        text_box(x_real_i, 0.95, 'Historical')
        text_box(x_fake_i, 0.70, 'Generated')

        compare_hists(x_real=to_numpy(x_real_i), x_fake=to_numpy(x_fake_i), ax=axes[i, 1], log=True)
        compare_acf(x_real=x_real_i, x_fake=x_fake_i, ax=axes[i, 2], max_lag=max_lag, CI=False, dim=(0, 1))


def compare_cross_corr(x_real, x_fake):
    """ Computes cross correlation matrices of x_real and x_fake and plots them. """
    x_real = x_real.reshape(-1, x_real.shape[2])
    x_fake = x_fake.reshape(-1, x_fake.shape[2])
    cc_real = np.corrcoef(to_numpy(x_real).T)
    cc_fake = np.corrcoef(to_numpy(x_fake).T)

    vmin = min(cc_fake.min(), cc_real.min())
    vmax = max(cc_fake.max(), cc_real.max())

    fig, axes = plt.subplots(1, 2)
    axes[0].matshow(cc_real, vmin=vmin, vmax=vmax)
    im = axes[1].matshow(cc_fake, vmin=vmin, vmax=vmax)

    axes[0].set_title('Real')
    axes[1].set_title('Generated')
    fig.subplots_adjust(right=0.8)
    cbar_ax = fig.add_axes([0.85, 0.15, 0.05, 0.7])
    fig.colorbar(im, cax=cbar_ax)


def log_aux_losses(aux_losses, training_loss):
    num_subplots = len(aux_losses)
    i = 1
    _, axes = plt.subplots(1, num_subplots, figsize=(24, 6))
    for (name, _), ax in zip(aux_losses, axes):
        ax.plot(training_loss[name], alpha=0.8)
        ax.set_title(name)
        ax.grid(True)
        if name == 'skew':
            ax.set_ylim([0, 2])
        elif name == 'kurtosis':
            ax.set_ylim([0, 10])
        i += 1


def plot_signature(signature_tensor, alpha=0.2):
    plt.plot(to_numpy(signature_tensor).T, alpha=alpha, linestyle='None', marker='o')
    plt.grid()


def savefig(filename, directory):
    plt.savefig(join(directory, filename))
    plt.close()


def to_numpy(x):
    """
    Casts torch.Tensor to a numpy ndarray.

    The function detaches the tensor from its gradients, then puts it onto the cpu and at last casts it to numpy.
    """
    return x.detach().cpu().numpy()


def subplot_multiple_series(x):
    fig, axes = plt.subplots(x.shape[-1], 1, figsize=(10, 15))
    if not isinstance(axes, np.ndarray):
        axes = np.array([axes])
    for i in range(x.shape[-1]):
        axes[i].plot(to_numpy(x[:, i]))
        axes[i].grid()


==> Figures/Supplemenatry_material_SigCWGAN/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/sig_conditional.py <==


from os import path as pt

import matplotlib.pyplot as plt
import signatory
import torch
from torch import optim
from tqdm import tqdm

from sig_lib.ResFNN import ResFNN
from sig_lib.augmentations import lift, lead_lag_transform_2
from sig_lib.auxilliary_losses import supervised_losses
from sig_lib.data import rolling_window, get_var_dataset, get_equities_dataset,get_arch_dataset
from sig_lib.plot import plot_spot, plot_var, compare_cross_corr
from sig_lib.plot import to_numpy
from sig_lib.tools import sample_indices


def get_dataset(data_type, p, q, device, **data_params):
    """

    Args:
        data_type:
        p:
        q:
        device:
        path_length:
        num_paths:
        **data_params:

    Returns:

    """
    if data_type == 'VAR':
        pipeline, x_real_raw, x_real = get_var_dataset(
            40000, batch_size=1, **data_params
        )
        plot_comparison = plot_var
        x_real = rolling_window(x_real[0], p + q)[::p + q].to(device)
    elif data_type == 'stocks':
        data_params.pop('dim')
        pipeline, x_real_raw, x_real = get_equities_dataset(**data_params)
        plot_comparison = plot_spot
        x_real = rolling_window(x_real[0], p + q).to(device)
    elif data_type == 'ARCH':
        pipeline, x_real_raw, x_real = get_arch_dataset(
            40000, N=1, **data_params
        )
        plot_comparison = plot_var
        x_real = rolling_window(x_real[0], p + q).to(device)
    else:
        raise NotImplementedError('')
    x_real_raw = x_real_raw.to(device)
    return pipeline, x_real_raw, x_real, plot_comparison


def postprocess(x, scalar, with_time, with_lift, with_concat, m):
    x = scalar * x  # scaling factor to increase the variance of the process --> signature decays slower for larger factors
    x_cumsum = torch.cumsum(x, dim=1)
    if with_concat:
        x = torch.cat([x_cumsum, x], dim=-1)
    else:
        x = x_cumsum
    if with_lift and x.shape[1] > m:
        x = lift(x, m)
    return lead_lag_transform_2(x, with_time)  # compute


def compute_signature(x, scalar, sig_depth, with_time, with_lift, with_concat, m):
    y = postprocess(x, scalar, with_time, with_lift, with_concat, m)
    return signatory.signature(y, sig_depth)


def sample(G, z, x_past_sample):
    """
    Sampling function. Uses the generator function, sampled noise and a condition of the real process.
    """
    x_generated = list()
    for t in range(z.shape[1]):
        z_t = z[:, t:t + 1]
        x_in = torch.cat([z_t, x_past_sample.reshape(x_past_sample.shape[0], 1, -1)], dim=-1)
        x_gen = G(x_in).unsqueeze(1)
        x_past_sample = torch.cat([x_past_sample[:, :-1], x_gen], dim=1)
        x_generated.append(x_gen)
    x_fake = torch.cat(x_generated, dim=1)
    return x_fake


def sigcgan_loss(sig_pred, sig_fake_conditional_expectation):
    return torch.norm(sig_pred - sig_fake_conditional_expectation, p=2, dim=1).mean()


def savefig(path):
    plt.savefig(path)
    plt.close()


def train_SigCGAN(
        data_type,
        latent_dim,
        hidden_dims,
        lr,  # learning rate of the generator
        p,  # lookback and future
        q,
        scalar_p,  # scalar for postprocessing the generated path
        scalar_q,  # scalar for postprocessing the generated path
        sig_degree_p,  # depth of the signature
        sig_degree_q,
        total_steps,
        experiment_directory,  # directory where logs should be saved
        batch_size,
        mc_size,
        sig_params_p,
        sig_params_q,
        dim=None,
        data_params=dict(),
        device='cpu',
):
    # ------------------------------------------------------------
    # Load the dataset.
    # ------------------------------------------------------------
    if data_type=='ARCH':
        p = data_params['lag'][0]
    pipeline, x_real_raw, x_real, plot_comparison = get_dataset(data_type, p, q, device=device, dim=dim, **data_params)
    if dim is None:
        dim = x_real.shape[-1]
        latent_dim = dim
    x_past = x_real[:, :p]
    x_future = x_real[:, p:]
    sigs_past = compute_signature(x_past, scalar_p, sig_degree_p, **sig_params_p)
    sigs_future = compute_signature(x_future, scalar_q, sig_degree_q, **sig_params_q)
    assert sigs_past.size(0) == sigs_future.size(0)
    # ------------------------------------------------------------
    # apply linear regression to past and future signatures
    # ------------------------------------------------------------
    X, Y = sigs_past, sigs_future
    X = to_numpy(X)
    Y = to_numpy(Y)
    from sklearn.linear_model import Ridge
    model = Ridge(alpha=1)
    model.fit(X, Y)
    sigs_pred = torch.from_numpy(model.predict(X)).float().to(device)
    # ------------------------------------------------------------
    # Initialise generator and optimiser.
    # ------------------------------------------------------------
    # input dimension is p, the lookback, + the latent dimension
    input_dim = p * dim + latent_dim
    G = ResFNN(input_dim, dim, hidden_dims)
    G_optimizer = optim.Adam(G.parameters(), lr=lr)
    G_scheduler = optim.lr_scheduler.StepLR(G_optimizer, step_size=100, gamma=0.9)
    # ------------------------------------------------------------
    # Initialise auxilliary loss functions / metrics.
    # ------------------------------------------------------------
    aux_loss_list = [
        supervised_losses['abs_metric'](x_real, reg=0.1),
        supervised_losses['acf_id'](x_real, max_lag=2, reg=0.3),
    ]
    if x_real.shape[-1] > 1:
        aux_loss_list.append(supervised_losses['cross_correl'](x_real, reg=0.1))
    # ------------------------------------------------------------
    # Start of optimization
    # ------------------------------------------------------------
    from collections import defaultdict
    training_loss = defaultdict(list)
    # always using the same noise and conditioning vector for testing
    if batch_size == -1:
        batch_size = x_past.shape[0]
    for step in tqdm(range(total_steps)):  # sig_pred, x_past, x_real
        G.train()
        G_optimizer.zero_grad()  # empty 'cache' of gradients
        random_indices = sample_indices(sigs_pred.shape[0], batch_size)  # sample indices
        # sample the least squares signature and the log-rtn condition
        sig_pred_sample = sigs_pred[random_indices].clone()
        x_past_sample = x_past[random_indices].clone()
        # sample noise - here we take batch_size * mc_size samples because we need to approximate later the conditional
        # expectation E[S(X_future) | S(X_past)]
        z = torch.randn(batch_size * mc_size, q, latent_dim)
        # we therefore also repeat the conditioning vector
        x_past_sample = x_past_sample.repeat(mc_size, 1, 1)
        x_past_sample.requires_grad_()
        # next we sample the 'fake' time series by using the noise and the conditioning vector
        x_fake_future = sample(G, z, x_past_sample)
        # then the 'fake' time series is postprocessed, i.e. scalar multiplication, cumsum, leadlag
        sig_fake_futu = compute_signature(x_fake_future, scalar_q, sig_degree_q, **sig_params_q)
        # then reshape the 'fake' signature such that the conditional expectation can be computed and take the mean
        sig_fake_conditional_expectation = sig_fake_futu.reshape(mc_size, batch_size, -1).transpose(0, 1).mean(1)
        # compute sig_w1 loss function
        loss = sigcgan_loss(sig_pred_sample, sig_fake_conditional_expectation)
        loss.backward()
        total_norm = torch.nn.utils.clip_grad_norm_(G.parameters(), 10)
        training_loss['loss'].append(loss.item())
        training_loss['total_norm'].append(total_norm)
        for aux_loss in aux_loss_list:
            with torch.no_grad():
                aux_loss(x_fake_future[:10000])
            training_loss[aux_loss.name].append(to_numpy(aux_loss.loss_componentwise))
        G_optimizer.step()
        G_scheduler.step()  # decaying learning rate slowly.
    return G, training_loss, x_real, aux_loss_list


==> Figures/Supplemenatry_material_SigCWGAN/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/sig_lib/tools.py <==
import itertools
import pickle

import numpy as np
import torch


class ExperimentGrid:
    """
    This is a highly convenient object to design experiments.
    """

    def __init__(self, root):
        self.grids = list()
        self.root = root

    def add_parameters(self, **kwargs):
        if len(self.grids) == 0:
            self.new_grid()
        grid = self.grids[-1]
        for k, val in kwargs.items():
            if not isinstance(val, list):
                val = [val]
            grid[k] = val
        pass

    def new_grid(self):
        self.grids.append(dict())

    def size(self):
        count = 0
        for grid in self.grids:
            values = list(grid.values())
            for parameters in itertools.product(*values):
                count += 1
        return count

    def iterate_over_grids(self):
        # need to think of a smarter way than this
        for grid in self.grids:
            values = list(grid.values())
            keys = list(grid.keys())
            for parameters in itertools.product(*values):
                hyperparameter_set = dict()
                experiment_directory = list()
                for key, param in zip(keys, parameters):
                    hyperparameter_set[key] = param
                    experiment_directory.append('%s=%s' % (key, param))
                experiment_directory = self.root + '_'.join(experiment_directory)
                yield hyperparameter_set, experiment_directory


def sample_indices(dataset_size, batch_size):
    indices = torch.from_numpy(np.random.choice(dataset_size, size=batch_size, replace=False)).cuda()
    # functions torch.-multinomial and torch.-choice are extremely slow -> back to numpy
    return indices


def pickle_it(obj, filename):
    with open(filename, 'wb') as f:
        pickle.dump(obj, f)


def load_pickle(filename):
    with open(filename, 'rb') as f:
        return pickle.load(f)


==> Figures/Supplemenatry_material_SigCWGAN/Supplemenatry_material_SigCWGAN/Conditional-Sig-Wasserstein-GANs-master/train.py <==
import itertools
import os
from os import path as pt
from tqdm import tqdm

import matplotlib.pyplot as plt
import numpy as np
import torch

from sig_lib.baselines import train_baseline
from sig_lib.sig_conditional import train_SigCGAN
from sig_lib.tools import pickle_it


def savefig(path):
    plt.savefig(path)
    plt.close()


def download_man_ahl_dataset():
    import requests
    from zipfile import ZipFile
    url = 'https://realized.oxford-man.ox.ac.uk/images/oxfordmanrealizedvolatilityindices.zip'
    r = requests.get(url)
    with open('./oxford.zip', 'wb') as f:
        pbar = tqdm( unit="B", total=int( r.headers['Content-Length'] ) )
        for chunk in r.iter_content(chunk_size=100*1024):
            if chunk:
                pbar.update(len(chunk))
                f.write(r.content)
    zf = ZipFile('./oxford.zip')
    zf.extractall(path='./data')
    zf.close()
    os.remove('./oxford.zip')


def create_and_run_experiment(experiment_directory, algo, use_cuda=True, **kwargs):
    """

    Args:
        experiment_directory: path to directory where generator weights and training summaries shall be saved
        baseline: whether to train a baseline model
        use_cuda: bool, if True run code code on GPU, else on CPU
        **kwargs: HYPERPARAMETERS used for training

    Returns:

    """
    if not os.path.exists('./data/oxfordmanrealizedvolatilityindices.csv'):
        print('Downloading Oxford MAN AHL realised library...')
        download_man_ahl_dataset()

    if not os.path.exists(experiment_directory):
        # if the experiment directory does not exist we create the directory
        os.makedirs(experiment_directory)
    if use_cuda:
        # if use_cuda is True we set torch.cuda.FloatTensor as the default tensor
        torch.set_default_tensor_type(torch.cuda.FloatTensor)
        device = 'cuda'
    else:
        device = 'cpu'
    # pickle all HYPERPARAMETERS
    pickle_it(kwargs, pt.join(experiment_directory, 'hyperparameters.dict'))
    # Set seed for exact reproducibility of the experiments
    torch.manual_seed(0)
    np.random.seed(0)
    # Train the algorithm
    train_foo = train_baseline if algo in ['RCGAN', 'TimeGAN', 'GMMN'] else train_SigCGAN
    G, training_loss, x_real, aux_loss_list = train_foo(experiment_directory=experiment_directory, device=device,
                                                        **kwargs)
    # Pickle generator weights and real path.
    pickle_it(training_loss, pt.join(experiment_directory, 'training_loss.pkl'))
    pickle_it(x_real, pt.join(experiment_directory, 'x_real.torch'))
    pickle_it(G.state_dict(), pt.join(experiment_directory, 'G_weights.torch'))
    del G
    del x_real
    # Log some results at the end of training
    fig, axes = plt.subplots(len(aux_loss_list) + 1, 1, figsize=(10, 8))
    if algo in ['TimeGAN', 'RCGAN']:
        axes[0].plot(training_loss['G_loss'], label='G_loss')
        axes[0].plot(training_loss['D_loss'], label='D_loss')
    elif algo == 'GMMN':
        axes[0].plot(training_loss['MMD'], label='MMD')
    elif algo == 'SigCGAN':
        axes[0].plot(training_loss['loss'], label='sig_w1_loss')
        axes[0].set_yscale('log')
    else:
        raise NotImplementedError()
    axes[0].grid()
    axes[0].legend()
    for i, aux_loss in enumerate(aux_loss_list):
        axes[i + 1].plot(training_loss[aux_loss.name], label=aux_loss.name)
        axes[i + 1].grid()
        axes[i + 1].legend()
        if i + 1 == len(aux_loss_list):
            axes[i + 1].set_xlabel('Generator weight updates')
    savefig(pt.join(experiment_directory, 'losses.png'))


def main(numerical_root='./numerical_results', algos=('SigCGAN', 'GMMN', 'RCGAN', 'TimeGAN'), use_cuda=True):
    """
    Main procedure to run the full benchmark, including SigCGAN and baseline models TimeGAN and RCGAN.

    Args:
        numerical_root:
        algos:

    Returns:
    """
    print('Start of training. CUDA: %s' % use_cuda)
    for algo in algos:
        # Stocks benchmark
        for asset in [('SPX',), ('SPX', 'DJI')]:
            create_and_run_experiment(
                experiment_directory=os.path.join(numerical_root, 'stocks', algo, '_'.join(asset)),
                algo=algo,
                data_type='stocks',
                data_params=dict(assets=asset, with_vol=True),
                latent_dim=2 * len(asset),
                use_cuda=use_cuda,
                **STOCKS_DEFAULTS.copy(),
                **HYPERPARAMETERS[algo]['_'.join(asset)].copy()
            )
        # VAR benchmark
        for dim, (phi, sigma) in itertools.product([1], [(0.2, 0.8), (0.5, 0.8), (0.8, 0.8)]):
            print('Algo: %s. Dataset: VAR(1). Dimension: %s. Parameters: phi=%s.' % (algo, dim, phi))
            create_and_run_experiment(
                experiment_directory=os.path.join(numerical_root, 'VAR(1)_dim=%s' % dim, algo, 'phi=%s' % (phi)),
                algo=algo,
                data_type='VAR',
                dim=dim,
                latent_dim=dim,
                data_params=dict(phi=phi, sigma=sigma),
                use_cuda=use_cuda,
                **VAR_DEFAULTS.copy(),
                **HYPERPARAMETERS[algo]['VAR'].copy()
            )
        for dim, (phi, sigma) in itertools.product(
                [2, 3], [(0.2, 0.8), (0.5, 0.8), (0.8, 0.8), (0.8, 0.2), (0.8, 0.5), ]
        ):
            print(
                'Algo: %s. Dataset: VAR(1). Dimension: %s. Parameters: phi=%s, sigma=%s.' % (algo, dim, phi, sigma))
            create_and_run_experiment(
                experiment_directory=os.path.join(numerical_root, 'VAR(1)_dim=%s' % dim, algo, 'phi=%s_sigma=%s' % (phi, sigma)),
                algo=algo,
                data_type='VAR',
                dim=dim,
                latent_dim=dim,
                data_params=dict(phi=phi, sigma=sigma),
                use_cuda=use_cuda,
                **VAR_DEFAULTS.copy(),
                **HYPERPARAMETERS[algo]['VAR'].copy()
            )
        # ARCH benchmark
        for lag in itertools.product([2, 3, 4]):
            print('Algo: %s. Dataset: ARCH. Lag: %s. ' % (algo, lag))
            create_and_run_experiment(
                experiment_directory=os.path.join(numerical_root, 'ARCH_lag=%s' % lag, algo),
                algo=algo,
                data_type='ARCH',
                latent_dim=1,
                data_params=dict(lag=lag),
                **ARCH_DEFAULTS.copy(),
                **HYPERPARAMETERS[algo]['ARCH'].copy()
            )


VAR_DEFAULTS = dict(p=3, q=3, hidden_dims=3 * [50], total_steps=1000, batch_size=200, )
STOCKS_DEFAULTS = dict(p=3, q=3, hidden_dims=3 * [50], total_steps=1000, batch_size=400, )
ARCH_DEFAULTS = dict(p=3, q=3, hidden_dims=3 * [50], total_steps=1000, batch_size=200, )


SigCGAN = dict(
    VAR=dict(
        lr=1e-3,
        sig_degree_p=2,
        sig_degree_q=2,
        scalar_p=0.5,
        scalar_q=0.5,
        mc_size=1500,
        sig_params_p=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        ),
        sig_params_q=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        )
    ),
    SPX=dict(
        lr=1e-3,
        sig_degree_p=2,
        sig_degree_q=2,
        scalar_p=0.4,
        scalar_q=0.4,
        mc_size=600,
        sig_params_p=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        ),
        sig_params_q=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        )
    ),
    SPX_DJI=dict(
        lr=1e-3,
        sig_degree_p=2,
        sig_degree_q=2,
        scalar_p=0.8,
        scalar_q=0.8,
        mc_size=500,
        sig_params_p=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        ),
        sig_params_q=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        )
    ),
    ARCH=dict(
        lr=1e-3,
        sig_degree_p=2,
        sig_degree_q=2,
        scalar_p=0.2,
        scalar_q=0.2,
        mc_size=600,
        sig_params_p=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        ),
        sig_params_q=dict(
            m=2, with_lift=True, with_concat=True, with_time=False,
        )
    )
)


RCGAN = dict(
    VAR=dict(
        gan_algo='RCGAN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX=dict(
        gan_algo='RCGAN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX_DJI=dict(
        gan_algo='RCGAN',
        hidden_dims_D=3 * [50, ]
    ),
    ARCH=dict(
        gan_algo='RCGAN',
        hidden_dims_D=3 * [50, ]
    )
)


TimeGAN = dict(
    VAR=dict(
        gan_algo='TimeGAN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX=dict(
        gan_algo='TimeGAN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX_DJI=dict(
        gan_algo='TimeGAN',
        hidden_dims_D=3 * [50, ]
    ),
    ARCH=dict(
        gan_algo='TimeGAN',
        hidden_dims_D=3 * [50, ]
    )
)


GMMN = dict(
    VAR=dict(
        gan_algo='GMMN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX=dict(
        gan_algo='GMMN',
        hidden_dims_D=3 * [50, ]
    ),
    SPX_DJI=dict(
        gan_algo='GMMN',
        hidden_dims_D=3 * [50, ]
    ),
    ARCH=dict(
        gan_algo='GMMN',
        hidden_dims_D=3 * [50, ]
    )
)


HYPERPARAMETERS = dict(RCGAN=RCGAN, SigCGAN=SigCGAN, TimeGAN=TimeGAN, GMMN=GMMN)

if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser(description='Turn CUDA off / on during training. ')
    parser.add_argument('-use_cuda', action='store_true')
    args = parser.parse_args()
    main('./numerical_results/', use_cuda=args.use_cuda)

